Communicating with Anecdotes

We study a communication game between a sender and a receiver. The sender chooses one of her signals about the state of the world (i.e., anecdotes) and communicates to the receiver who takes an action affecting both players. The sender and the receiver both care about the state of the world but are also influenced by personal preferences, so their ideal actions can differ. We characterize perfect Bayesian equilibria. The sender faces a temptation to persuade: she wants to select a biased anecdote to influence the receiver's action. Anecdotes are still informative to the receiver (who will debias at equilibrium) but the attempt to persuade comes at a cost to precision. This gives rise to informational homophily where the receiver prefers to listen to like-minded senders because they provide higher-precision signals. Communication becomes polarized when the sender is an expert with access to many signals, with the sender choosing extreme outlier anecdotes at equilibrium (unless preferences are perfectly aligned). This polarization dissipates all gains from communication with an increasingly well-informed sender when the anecdote distribution is heavy-tailed. Experts can therefore face a curse of informedness: receivers will prefer to listen to less-informed senders who cannot pick biased signals as easily.

==> PythonFigures/Jupyter/bimodal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "55886366-a3c1-4b25-9b78-9a437c3c48df",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "92897381-17a6-4379-a150-e679ba30a2ac",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Number of replication\n",
    "n_trace = 100000\n",
    "# Number of anecdotes available to sender\n",
    "n = 10\n",
    "\n",
    "#utility methods for finding nearest anecdote to r\n",
    "def find_near(x_array, r):\n",
    "    distance = (x_array-r)**2\n",
    "    idx = np.where(distance==distance.min())\n",
    "    return x_array[idx[0]]\n",
    "\n",
    "def beta_point(r):\n",
    "    dist=np.random.normal\n",
    "    draw1=dist(0, 1, size=(n_trace, n))-2\n",
    "    draw2=dist(0, 1, size=(n_trace, n))+2\n",
    "    binom=np.random.binomial(1,0.5,size=(n_trace, n))\n",
    "    draws=np.multiply(binom,draw1)+np.multiply(1-binom,draw2)\n",
    "    mean_beta = 0\n",
    "    for i in range(n_trace):\n",
    "        # find closest anecdote\n",
    "        anecdote = find_near(draws[i],r)\n",
    "        mean_beta = mean_beta + anecdote\n",
    "    mean_beta = mean_beta/n_trace\n",
    "    return mean_beta[0]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "ec32f2e6-1c79-4aa6-b0e7-fd94b31b86a2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.9969028227548484\n",
      "-1.9962063058032102\n"
     ]
    }
   ],
   "source": [
    "#select distribution: bi-modal Gaussian\n",
    "print(beta_point(2))\n",
    "print(beta_point(-2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "a401c6d8-abe1-4db4-922a-7daf8070f05f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.9765625\n",
      "1.975818036731659\n"
     ]
    }
   ],
   "source": [
    "#binary search\n",
    "start=1\n",
    "end=2\n",
    "old_beta=0\n",
    "old_r=2\n",
    "while abs(old_beta-old_r)>0.001:\n",
    "    midpoint=(end+start)/2\n",
    "    mid_beta=beta_point(midpoint)\n",
    "    if mid_beta<midpoint:\n",
    "        end=midpoint\n",
    "    else:\n",
    "        start=midpoint\n",
    "    old_r=midpoint\n",
    "    old_beta=mid_beta\n",
    "\n",
    "print(old_r)\n",
    "print(old_beta)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "38e0311d-f928-45ca-a483-1525aaa16c90",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> PythonFigures/Jupyter/experts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "5ba183a7-fa4d-4165-982b-d3d104f72847",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import math\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "dda322f8-e294-48d1-b0ac-2f1077e8546c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Number of reruns of taking anecdotes from a distribution used for simulation\n",
    "replications = 150000\n",
    "n_list=[10,25,50,100,250,500,750,1000]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "a3572386-f346-47e8-9150-257411ecb4f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_near(x_array, x_point):\n",
    "    distance = (x_array-x_point)**2\n",
    "    idx = np.where(distance==distance.min())\n",
    "    return x_array[idx[0]]\n",
    "\n",
    "def beta_point(draws, r):\n",
    "    mean_beta = 0\n",
    "    mean_squaresum=0\n",
    "    for i in range(replications):\n",
    "        # find closest anecdote\n",
    "        anecdote = find_near(draws[i],r)\n",
    "        mean_beta = mean_beta + anecdote\n",
    "        mean_squaresum=mean_squaresum+anecdote*anecdote\n",
    "    mean_beta = mean_beta/replications\n",
    "    mean_squaresum=mean_squaresum/replications\n",
    "    variance=mean_squaresum-mean_beta*mean_beta\n",
    "    return mean_beta[0],variance[0]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "65ab6c0d-4036-4239-bd1b-e26bf67fe064",
   "metadata": {},
   "outputs": [],
   "source": [
    "#invert laplace\n",
    "#for x<0 we have pdf(x)=0.5*exp(x)\n",
    "#for x>0 we have pdf(x)=0.5*exp(-x)\n",
    "#CDF x<0 we have cdf(x)=0.5*exp(x)\n",
    "#CDF x>0 we have cdf(x)=1-0.5*(exp(-x))\n",
    "def invert_laplace(x):\n",
    "    if x<=0.5:\n",
    "        return math.log(2*x)\n",
    "    else:\n",
    "        return -math.log(2*(1-x))\n",
    "\n",
    "#invert Pareto\n",
    "#for x<0 we have pdf(x)=1/(1-x)^3\n",
    "#for x>0 we have pdf(x)=1/(x+1)^3\n",
    "#CDF x<0 we have cdf(x)=1/(2*(1-x)^2)\n",
    "#CDF x>0 we have cdf(x)=1-1/(2*(x+1)^2)\n",
    "def invert_pareto(x):\n",
    "    if x<=0.5:\n",
    "        return 1-math.sqrt(1/(2*x))\n",
    "    else:\n",
    "        return math.sqrt(1/(2*(1-x)))-1\n",
    "\n",
    "\n",
    "#define distribution\n",
    "def dist(name,size):\n",
    "    if name==\"gaussian\":\n",
    "        return np.random.normal(0, 1, size)\n",
    "    if name==\"laplace\":\n",
    "        uniform=np.random.uniform(0,1,size)\n",
    "        #invert to get the x\n",
    "        vectorized_invert_laplace = np.vectorize(invert_laplace)\n",
    "        return vectorized_invert_laplace(uniform)\n",
    "    if name==\"pareto\":\n",
    "        uniform=np.random.uniform(0,1,size)\n",
    "        #invert to get the x\n",
    "        vectorized_invert_pareto = np.vectorize(invert_pareto)\n",
    "        return vectorized_invert_pareto(uniform)\n",
    "    else:\n",
    "        raise Exception(\"unknown distribution\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "3ade36a4-d7f6-46b4-8823-c9fc4b00fab0",
   "metadata": {},
   "outputs": [],
   "source": [
    "#compute bias by distribution\n",
    "delta=1\n",
    "def calc_equilibrium(name,n):\n",
    "    draws= dist(name, size=(replications,n))\n",
    "    #find interval for binary search\n",
    "    found=False \n",
    "    for i in range(1,100):\n",
    "        rleft=-i\n",
    "        beta,var=beta_point(draws,rleft)\n",
    "        if beta-rleft>delta:\n",
    "            found=True\n",
    "            break\n",
    "    if not found:\n",
    "        raise Exception(\"cannot find left bound\")\n",
    "    #now perform binary search\n",
    "    rright=0\n",
    "    while True:\n",
    "        rhalf=(rright+rleft)/2\n",
    "        beta,var=beta_point(draws,rhalf)\n",
    "        if beta-rhalf>delta:\n",
    "            rleft=rhalf\n",
    "        else:\n",
    "            rright=rhalf\n",
    "        if (rright-rleft)<0.001:\n",
    "            break\n",
    "    rstar=(rright+rleft)/2\n",
    "    beta,var=beta_point(draws,rstar)\n",
    "    return [n, rstar, var]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "def3e82c-5a48-4f94-85e7-e22e3fad52eb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gaussian\n",
      "laplace\n",
      "pareto\n"
     ]
    }
   ],
   "source": [
    "names=[\"gaussian\",\"laplace\",\"pareto\"]\n",
    "for name in names:\n",
    "    print(name)\n",
    "    data=[calc_equilibrium(name,n) for n in n_list]\n",
    "    output=np.c_[data]\n",
    "    pd.DataFrame(output).to_csv('expert_'+name+'.csv',header=False)\n",
    "\n",
    "#print(\"rstar : %5.2f, variance : %5.2f\" % (rstar,var)) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "935ed56b-d4c8-4206-b440-27ebabcbde5d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> PythonFigures/Jupyter/r_on_Delta.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f256db55-3c61-41ba-9ff1-012c2b169827",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "# Number of reruns of taking anecdotes from a distribution used for simulation\n",
    "n_trace = 1000\n",
    "r_list = np.divide(range (-1000,1000),100)\n",
    "delta_list=np.divide(range (-300,300),100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "138f4ab1-8d89-444d-83a2-5ea7b8ce8110",
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_near(x_array, x_point):\n",
    "    distance = (x_array-x_point)**2\n",
    "    idx = np.where(distance==distance.min())\n",
    "    return x_array[idx[0]]\n",
    "\n",
    "def beta_point(draws, r):\n",
    "    mean_beta = 0\n",
    "    sender_utility = 0\n",
    "    for i in range(n_trace):\n",
    "        # find closest anecdote\n",
    "        anecdote = find_near(draws[i],r)\n",
    "        mean_beta = mean_beta + anecdote\n",
    "    mean_beta = mean_beta/n_trace\n",
    "    return mean_beta[0]\n",
    "\n",
    "def equilibrium_r(delta,r_list,beta):\n",
    "    distance = (beta-r_list-delta)**2\n",
    "    idx = np.where(distance==distance.min())\n",
    "    return r_list[idx[0]] "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "e5487c85-5b99-4767-86f8-dc42763a8c2b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#compute bias by distribution\n",
    "dist=np.random.normal\n",
    "dist_name=\"Normal\"\n",
    "\n",
    "sm_20 = dist(0, 1, size=(n_trace, 20))\n",
    "beta_20=[beta_point(sm_20,r) for r in r_list]\n",
    "\n",
    "sm_10 = dist(0, 1, size=(n_trace, 10))\n",
    "beta_10=[beta_point(sm_10,r) for r in r_list]\n",
    "\n",
    "sm_3 = dist(0, 1, size=(n_trace, 3))\n",
    "beta_3=[beta_point(sm_3,r) for r in r_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "cb291991-895c-4c62-aba0-bad94cbeb960",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Equilibrium $r$, Normal')"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "equilibrium_list_20=[equilibrium_r(delta,r_list,beta_20) for delta in delta_list]\n",
    "equilibrium_list_10=[equilibrium_r(delta,r_list,beta_10) for delta in delta_list]\n",
    "equilibrium_list_3=[equilibrium_r(delta,r_list,beta_3) for delta in delta_list]\n",
    "\n",
    "output=np.c_[delta_list,equilibrium_list_3,equilibrium_list_10,equilibrium_list_20]\n",
    "pd.DataFrame(output).to_csv('delta_on_r.csv',header=False)\n",
    "\n",
    "plt.plot(delta_list,equilibrium_list_20,\"b:\",label=\"$n=20$\")\n",
    "plt.plot(delta_list,equilibrium_list_10,\"b-\",label=\"$n=10$\")\n",
    "plt.plot(delta_list,equilibrium_list_3,\"b-.\",label=\"$n=3$\")\n",
    "plt.xlabel('$Delta$')\n",
    "plt.ylabel('r')\n",
    "plt.legend(loc=\"upper right\")\n",
    "plt.title(r'Equilibrium $r$, '+dist_name)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ff954f32-ec29-4583-80b0-bce05088e5ff",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> PythonFigures/Jupyter/simgap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0475d9c2",
   "metadata": {
    "executionInfo": {
     "elapsed": 4,
     "status": "ok",
     "timestamp": 1674357836829,
     "user": {
      "displayName": "Divyarthi Mohan",
      "userId": "10552830993508137922"
     },
     "user_tz": -120
    },
    "id": "0475d9c2"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "bbc02b96",
   "metadata": {
    "executionInfo": {
     "elapsed": 4,
     "status": "ok",
     "timestamp": 1674357836830,
     "user": {
      "displayName": "Divyarthi Mohan",
      "userId": "10552830993508137922"
     },
     "user_tz": -120
    },
    "id": "bbc02b96"
   },
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "4a30c084",
   "metadata": {
    "executionInfo": {
     "elapsed": 3,
     "status": "ok",
     "timestamp": 1674357843272,
     "user": {
      "displayName": "Divyarthi Mohan",
      "userId": "10552830993508137922"
     },
     "user_tz": -120
    },
    "id": "4a30c084"
   },
   "outputs": [],
   "source": [
    "# Number of reruns of taking anecdotes from a distribution used for simulation\n",
    "n_trace = 1000\n",
    "\n",
    "r_list = np.divide(range (-500,500),100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c652a603",
   "metadata": {
    "executionInfo": {
     "elapsed": 1627,
     "status": "ok",
     "timestamp": 1674357848280,
     "user": {
      "displayName": "Divyarthi Mohan",
      "userId": "10552830993508137922"
     },
     "user_tz": -120
    },
    "id": "c652a603"
   },
   "outputs": [],
   "source": [
    "def find_near(x_array, x_point):\n",
    "    distance = (x_array-x_point)**2\n",
    "    idx = np.where(distance==distance.min())\n",
    "    return x_array[idx[0]]\n",
    "\n",
    "def beta_point(draws, r):\n",
    "    mean_beta = 0\n",
    "    sender_utility = 0\n",
    "    for i in range(n_trace):\n",
    "        # find closest anecdote\n",
    "        anecdote = find_near(draws[i],r)\n",
    "        mean_beta = mean_beta + anecdote\n",
    "    mean_beta = mean_beta/n_trace\n",
    "    return mean_beta[0]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "22265c51",
   "metadata": {
    "id": "22265c51"
   },
   "outputs": [],
   "source": [
    "#compute bias by distribution\n",
    "\n",
    "#select distribution: Gaussian\n",
    "dist=np.random.normal\n",
    "dist_name=\"Normal\"\n",
    "#Laplacian\n",
    "#dist=np.ramdom.laplace\n",
    "\n",
    "sm = dist(0, 1, size=(n_trace, 10))\n",
    "sm_3 = dist(0, 1, size=(n_trace, 3))\n",
    "sm_2 = dist(0, 1, size=(n_trace, 2))\n",
    "beta=[beta_point(sm,r) for r in r_list]\n",
    "beta_3=[beta_point(sm_3,r) for r in r_list]\n",
    "beta_2=[beta_point(sm_2,r) for r in r_list]\n",
    "output=np.c_[r_list,np.subtract(beta,r_list)]\n",
    "pd.DataFrame(output).to_csv('beta_r_normal_10.csv',header=False)\n",
    "#print(pd.DataFrame(output))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "be64a018-a6a4-447a-ba7f-fa856b2ffdb4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(r_list, np.subtract(beta,r_list),\"b-\", r_list, 1*np.ones(n_trace), 'r--')\n",
    "plt.legend([r'${\\beta}({r})-r$',r'$M_{R} - M_{S}$'])\n",
    "plt.xlabel('offset $r$')\n",
    "plt.ylabel('value')\n",
    "plt.title(r'${\\beta}(r)-r$, $n=10$, '+dist_name)\n",
    "#plt.show()\n",
    "plt.savefig(\"gap_n_10.png\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "2a655428-4403-4e10-8a07-09672c26bdbe",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkcAAAHICAYAAABETU5nAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8g+/7EAAAACXBIWXMAAA9hAAAPYQGoP6dpAABz+0lEQVR4nO3dd1hT598G8DsECBtEpsoUJ6ggKuLESsXRuupotXXUqrXOuqq21dqq1I1aZ92rda/WvRduwY0TsaiAInsn5/2Dl/yIDAnrELg/18UlefKckztHknzznOecIxEEQQARERERAQC0xA5AREREVJawOCIiIiLKhsURERERUTYsjoiIiIiyYXFERERElA2LIyIiIqJsWBwRERERZcPiiIiIiCgbFkdERERE2bA4KiNOnz4NiUSC06dPF+t6JRIJfvnll2Jdp7pCQ0MhkUgwb968D/b95ZdfIJFIiu2xs7brzp07i22d9D8ZGRmYOHEi7OzsoKWlha5duwIAEhIS8M0338DGxgYSiQRjxowRNWdpcnR0xIABA/LtI+ZrgsqmAQMGwNHRUewY5VJBXpPvY3FUCOvXr4dEIlH+aGtro2rVqhgwYADCw8NLPc/BgwdFL4AqkosXL+KXX35BTEyM2FFEt3btWsydOxc9evTAhg0b8P333wMAZs2ahfXr12PYsGHYtGkTvvrqq2J93JcvX+KXX35BUFBQsa6XNMOrV68wadIktGnTBsbGxh/8Ynnx4kW0aNECBgYGsLGxwahRo5CQkFB6gYvRn3/+idatW8Pa2hoymQxOTk4YOHAgQkNDC73OrALc2toaSUlJOe53dHTEJ598UoTUmofFURH8+uuv2LRpE1asWIEOHTpg8+bNaN26NVJSUko1x8GDBzF9+vRc70tOTsZPP/1UqnmK4qeffkJycrLYMfJ18eJFTJ8+ncURgJMnT6Jq1apYuHAhvvrqK7Ru3VrZ3rRpU0ybNg1ffvklPD09i/VxX758ienTp1eI4kgTXhOlLSQkBLNnz0Z4eDjq1auXb9+goCC0bdsWSUlJWLBgAb755husWrUKPXv2LKW0xevmzZtwcnLCxIkTsXz5cnz55Zc4dOgQGjdujJcvXxZp3ZGRkVi+fHkxJdVs2mIH0GQdOnRAo0aNAADffPMNLCwsMHv2bOzfvx+9evUSOV0mPT09sSOoRVtbG9ra/LPUFJGRkTAzM8u1vW7duqUfqBziayInT09PvH37Fubm5ti5c2e+hc6UKVNQqVIlnD59GiYmJgAyR0IGDx6Mo0ePol27dqUVu1gsW7YsR1vXrl3RqFEjbNy4EZMmTSr0ut3d3TF37lx899130NfXL0rMPCkUCqSlpZX5zyaOHBWjli1bAgCePHmi0v7gwQP06NED5ubm0NPTQ6NGjbB///4Pru/cuXPo2bMn7O3tIZPJYGdnh++//17lW+SAAQOwdOlSAFDZ1ZcltzlHN2/eRIcOHWBiYgIjIyO0bdsWly5dUumTtevwwoULGDt2LCwtLWFoaIhu3bohKipKpe+1a9fg5+cHCwsL6Ovrw8nJCV9//XWuz2nVqlWoXr06ZDIZGjdujKtXr6rcn9v8ColEghEjRmDLli2oVasW9PT04OnpibNnz35wG2aRy+WYMmUKbGxsYGhoiM6dO+PFixc5+l2+fBnt27eHqakpDAwM0Lp1a1y4cEEl34QJEwAATk5Oyu0dGhqK7t27o2HDhirr+/TTTyGRSFT+vy9fvgyJRIJDhw4p22JiYjBmzBjY2dlBJpPBxcUFs2fPhkKhUFmfQqFAQEAAXF1doaenB2trawwdOhTv3r1T6Zc1DH7+/Hk0adIEenp6cHZ2xsaNGwu0vRITEzFu3Dhlnlq1amHevHkQBAHA/+bMnDp1Cnfv3lVuh6w5Xs+ePcO///6rsn0AYMmSJXB1dYWBgQEqVaqERo0aYevWrSqPHR4ejq+//lq528DV1RVr165V3n/69Gk0btwYADBw4EDlY6xfvz7P5/P8+XN89913qFWrFvT19VG5cmX07Nkzx64Idf7uBUHAjBkzUK1aNRgYGKBNmza4e/dugbZvdgsXLoSDgwP09fXRunVr3LlzR+X+3F4T69atw0cffQQrKyvIZDLUrVs312/86rw2PyQrx+PHjzFgwACYmZnB1NQUAwcOzHVXTEkyNjaGubn5B/vFxcXh2LFj+PLLL5WFEQD069cPRkZG2L59e77Lp6WlYerUqfD09ISpqSkMDQ3RsmVLnDp1SqVf9jlkH3qPA4C9e/fCzc0Nenp6cHNzw549ewr4zHOXNVepqKPZU6dORURERIFGjz70HpEl+/u3q6srZDIZDh8+rHytnT9/HqNGjYKlpSXMzMwwdOhQpKWlISYmBv369UOlSpVQqVIlTJw4Mce6582bh2bNmqFy5crQ19eHp6dnsc0v5deRYpT1RlupUiVl2927d9G8eXNUrVoVkyZNgqGhIbZv346uXbti165d6NatW57r27FjB5KSkjBs2DBUrlwZV65cwZIlS/Dff/9hx44dAIChQ4fi5cuXOHbsGDZt2vTBjHfv3kXLli1hYmKCiRMnQkdHBytXroSPjw/OnDkDLy8vlf4jR45EpUqVMG3aNISGhiIgIAAjRozAtm3bAGSOELRr1w6WlpaYNGkSzMzMEBoait27d+d47K1btyI+Ph5Dhw6FRCLBnDlz0L17dzx9+hQ6Ojr55j5z5gy2bduGUaNGQSaTYdmyZWjfvj2uXLkCNze3Dz7vmTNnQiKR4IcffkBkZCQCAgLg6+uLoKAg5TekkydPokOHDvD09MS0adOgpaWl/BA6d+4cmjRpgu7du+Phw4f466+/sHDhQlhYWAAALC0t0bJlS+zbtw9xcXEwMTGBIAi4cOECtLS0cO7cOXTu3BlAZtGrpaWF5s2bAwCSkpLQunVrhIeHY+jQobC3t8fFixcxefJkvHr1CgEBAcrnMXToUKxfvx4DBw7EqFGj8OzZM/zxxx+4efMmLly4oLIdHz9+jB49emDQoEHo378/1q5diwEDBsDT0xOurq55bitBENC5c2ecOnUKgwYNgru7O44cOYIJEyYgPDwcCxcuhKWlJTZt2oSZM2ciISEB/v7+AIA6depg06ZN+P7771GtWjWMGzdOuX3+/PNPjBo1Cj169MDo0aORkpKCW7du4fLly+jTpw8AICIiAk2bNlW+oVpaWuLQoUMYNGgQ4uLiMGbMGNSpUwe//vorpk6diiFDhii/lDRr1izP53T16lVcvHgRn3/+OapVq4bQ0FAsX74cPj4+uHfvHgwMDFT6f+jvHsj8IJkxYwY6duyIjh074saNG2jXrh3S0tLy+UtUtXHjRsTHx2P48OFISUnBokWL8NFHH+H27duwtrbOc7nly5fD1dUVnTt3hra2Ng4cOIDvvvsOCoUCw4cPB6Dea1MdvXr1gpOTE/z9/XHjxg2sXr0aVlZWmD17dr7LJSUlFaiIkkqlKu+hRXH79m1kZGQoR/iz6Orqwt3dHTdv3sx3+bi4OKxevRpffPEFBg8ejPj4eKxZswZ+fn64cuUK3N3dVfoX5D3u6NGj+Oyzz1C3bl34+/vj7du3GDhwIKpVq6bWc3v79i3kcjnCwsLw66+/AgDatm2r1jre17JlS3z00UeYM2cOhg0blufoUUHeI7I7efIktm/fjhEjRsDCwgKOjo7KXeIjR46EjY0Npk+fjkuXLmHVqlUwMzPDxYsXYW9vj1mzZuHgwYOYO3cu3Nzc0K9fP+V6Fy1ahM6dO6Nv375IS0vD33//jZ49e+Kff/5Bp06dirQtIJDa1q1bJwAQjh8/LkRFRQkvXrwQdu7cKVhaWgoymUx48eKFsm/btm2FevXqCSkpKco2hUIhNGvWTKhRo4ay7dSpUwIA4dSpU8q2pKSkHI/t7+8vSCQS4fnz58q24cOHC3n9VwIQpk2bprzdtWtXQVdXV3jy5Imy7eXLl4KxsbHQqlWrHM/R19dXUCgUyvbvv/9ekEqlQkxMjCAIgrBnzx4BgHD16tU8t9ezZ88EAELlypWF6OhoZfu+ffsEAMKBAweUbdOmTcvxXAAIAIRr164p254/fy7o6ekJ3bp1y/NxBeF/27Vq1apCXFycsn379u0CAGHRokWCIGT+n9SoUUPw8/NTeb5JSUmCk5OT8PHHHyvb5s6dKwAQnj17pvJYV69eFQAIBw8eFARBEG7duiUAEHr27Cl4eXkp+3Xu3Fnw8PBQ3v7tt98EQ0ND4eHDhyrrmzRpkiCVSoWwsDBBEATh3LlzAgBhy5YtKv0OHz6co93BwUEAIJw9e1bZFhkZKchkMmHcuHH5brO9e/cKAIQZM2aotPfo0UOQSCTC48ePlW2tW7cWXF1dc6zDwcFB6NSpk0pbly5dcu2b3aBBgwRbW1vhzZs3Ku2ff/65YGpqqnxNZG3rdevW5bu+LLm9lgIDAwUAwsaNG5VtBf27j4yMFHR1dYVOnTqp9JsyZYoAQOjfv3++ebJeE/r6+sJ///2nbL98+bIAQPj++++Vbbm9JnJ7Pn5+foKzs7PydkFem+rIyvH111+rtHfr1k2oXLlygZf/0I+Dg4NauXbs2JHjvfP9+7K/DrL07NlTsLGxyXfdGRkZQmpqqkrbu3fvBGtra5XtoM57nLu7u2Bra6v8WxIEQTh69Kjaz10mkym3WeXKlYXFixcXeNn3Zf3fREVFCWfOnBEACAsWLFDe//7rWZ33CACClpaWcPfuXZW+Wa+1999zvb29BYlEInz77bfKtoyMDKFatWpC69atVdbx/usgLS1NcHNzEz766COVdgcHhw++Jt/H3WpF4OvrC0tLS9jZ2aFHjx4wNDTE/v37ld8AoqOjcfLkSfTq1Qvx8fF48+YN3rx5g7dv38LPzw+PHj3K9+i27FV7YmIi3rx5g2bNmkEQhA9+48mNXC7H0aNH0bVrVzg7OyvbbW1t0adPH5w/fx5xcXEqywwZMkRlSL9ly5aQy+V4/vw5ACjnm/zzzz9IT0/P9/F79+6t8o0w6xv/06dPP5jd29tbZVKvvb09unTpgiNHjkAul39w+X79+sHY2Fh5u0ePHrC1tcXBgwcBZE7afPToEfr06YO3b98q/68SExPRtm1bnD17Nscurvd5eHjAyMhIubvv3LlzqFatGvr164cbN24gKSkJgiDg/PnzyucOZI4QtmzZEpUqVVI+7ps3b+Dr6wu5XK5c344dO2BqaoqPP/5YpZ+npyeMjIxyDPXXrVtX5XEsLS1Rq1atD27vgwcPQiqVYtSoUSrt48aNgyAIKrsD1WFmZob//vsv190MQOa30V27duHTTz+FIAgqz9HPzw+xsbG4ceNGoR47+2spPT0db9++hYuLC8zMzHJd54f+7o8fP460tDSMHDlSpZ+6pyzo2rUrqlatqrzdpEkTeHl5Kf8uC/J8YmNj8ebNG7Ru3RpPnz5FbGwsAPVem+r49ttvVW63bNkSb9++zfHe8b5+/frh2LFjH/zZsmVLsWXNmoIgk8ly3Kenp/fBie5SqRS6uroAMndpR0dHK0eicvu7+dB73KtXrxAUFIT+/fvD1NRU2e/jjz9We47eoUOHcPDgQcyfPx/29vZITExUa/m8tGrVCm3atMGcOXPy3D7qvke0bt06z+c3aNAgldeQl5cXBEHAoEGDlG1SqRSNGjXK8d6V/XXw7t07xMbGomXLloV+n8iOu9WKYOnSpahZsyZiY2Oxdu1anD17VuVF+PjxYwiCgJ9//hk///xzruuIjIxUeXPMLiwsDFOnTsX+/ftzzCnJegNUR1RUFJKSklCrVq0c99WpUwcKhQIvXrxQ2eVib2+v0i/rhZ+Vp3Xr1vjss88wffp0LFy4ED4+PujatSv69OmT4w3pQ+vKT40aNXK01axZE0lJSYiKioKNjY1ay0skEri4uCh3hT569AgA0L9//zzXERsbm+9wv1Qqhbe3N86dOwcgszhq2bIlWrRoAblcjkuXLsHa2hrR0dEqRcujR49w69YtWFpa5rreyMhIZb/Y2FhYWVnl2y/L+9sbyNzmH9rez58/R5UqVVSKSSDzbyTr/sL44YcfcPz4cTRp0gQuLi5o164d+vTpo9y9GBUVhZiYGKxatQqrVq3KdR3vP8eCSk5Ohr+/P9atW4fw8HCVuQu5vZY+9LeatQ3e/7uytLRUa5dQXn/XH5oLc+HCBUybNg2BgYE5dlXFxsbC1NRUrdemOvLbNtnn9bzP2dlZ5UtZacj68ExNTc1xX0pKSoEmHW/YsAHz58/HgwcPVIpMJyenHH0L+3cDALVq1VLrQ71NmzYAMg8M6tKlC9zc3GBkZIQRI0YUeB15+eWXX9C6dWusWLFCeXqO7NR9j8htW2V5f5tlFY12dnY52t9/7/rnn38wY8YMBAUFqfwfF8d5wVgcFUGTJk2U+7K7du2KFi1aoE+fPggJCYGRkZFypGH8+PHw8/PLdR0uLi65tsvlcnz88ceIjo7GDz/8gNq1a8PQ0BDh4eEYMGDAB0cxiotUKs21PevDJesEi5cuXcKBAwdw5MgRfP3115g/fz4uXboEIyOjAq9LTFnbc+7cuTnmEWTJ/lzy0qJFC8ycORMpKSk4d+4cfvzxR5iZmcHNzQ3nzp1TziPJXhwpFAp8/PHHmDhxYq7rrFmzprKflZVVnt+s3y+uytr2rlOnDkJCQvDPP//g8OHD2LVrF5YtW4apU6di+vTpyv+DL7/8Ms8itX79+oV67JEjR2LdunUYM2YMvL29YWpqColEgs8//zzX11JZ23bZPXnyBG3btkXt2rWxYMEC2NnZQVdXFwcPHsTChQuVz0ed16Y6CrttEhISCnRuIalUmucXBXXZ2toCyByxed+rV69QpUqVfJffvHkzBgwYgK5du2LChAmwsrKCVCqFv79/jgNvsrLnpqT/bqpXrw4PDw9s2bKlWIqjVq1awcfHB3PmzMkxUlgY+RWheW2z3Nqzb8eseZytWrXCsmXLYGtrCx0dHaxbty7HQR6FweKomGS9YNq0aYM//vgDkyZNUn5L0tHRga+vr1rru337Nh4+fIgNGzaoTEA7duxYjr4FrZItLS1hYGCAkJCQHPc9ePAAWlpaOar1gmratCmaNm2KmTNnYuvWrejbty/+/vtvfPPNN4Va3/uyRnaye/jwIQwMDAr0Rvr+8oIg4PHjx8oP2+rVqwMATExMPvh/ld/2btmyJdLS0vDXX38hPDxcWQS1atVKWRzVrFlTZbJt9erVkZCQ8MHHrV69Oo4fP47mzZuX2GG2AODg4IDjx48jPj5e5ZvhgwcPlPcXlqGhIXr37o3evXsjLS0N3bt3x8yZMzF58mRYWlrC2NgYcrm8SP8Hudm5cyf69++P+fPnK9tSUlIKfXRP1jZ49OiRymhIVFRUgUZCs+T1d53fmZIPHDiA1NRU7N+/X+Vb9/u7VbOU9GuzoObNm5fn+diyc3BwKNIJDbNzc3ODtrY2rl27pnJ6lbS0NAQFBX3wlCs7d+6Es7Mzdu/erfI3N23atELlyf53877c3pfVkZycnOsIWWH98ssv8PHxwcqVK3PcV5LvEQW1a9cu6Onp4ciRIyojoevWrSuW9XPOUTHy8fFBkyZNEBAQgJSUFFhZWSn/uHL75vL+ocHZZVXN2StlQRCwaNGiHH0NDQ0BfPgwTqlUinbt2mHfvn0qbz4RERHYunUrWrRoke+weG7evXuX41tR1shLcb5QAwMDVYacX7x4gX379qFdu3Z5fvPILuuooCw7d+7Eq1ev0KFDBwCZ502pXr065s2bl+u32+z/V/ltby8vL+jo6GD27NkwNzdX7qJs2bIlLl26hDNnzqiMGgGZR/8EBgbiyJEjOdYXExODjIwMZT+5XI7ffvstR7+MjIxiOyllx44dIZfL8ccff6i0L1y4EBKJRLnN1PX27VuV27q6uqhbty4EQUB6ejqkUik+++wz7Nq1K8fh7EDB/w9yI5VKc/ydLlmypEDz1XLj6+sLHR0dLFmyRGW92Y8sLIi9e/eqzDu8cuUKLl++nO82zu29ITY2NseHQmm9NgtKjDlHpqam8PX1xebNm1Ve/5s2bUJCQsIHTwSZ27a+fPkyAgMDC5XH1tYW7u7u2LBhg8ru3GPHjuHevXsfXD4jIyPX4vvKlSu4fft2jqPyiqJ169bw8fHB7Nmzc5zYuKTeI9QhlUohkUhUXsOhoaHYu3dvsayfI0fFbMKECejZsyfWr1+Pb7/9FkuXLkWLFi1Qr149DB48GM7OzoiIiEBgYCD+++8/BAcH57qe2rVro3r16hg/fjzCw8NhYmKCXbt25frCyJqoPGrUKPj5+UEqleLzzz/Pdb0zZszAsWPH0KJFC3z33XfQ1tbGypUrkZqaijlz5qj9fDds2IBly5ahW7duqF69OuLj4/Hnn3/CxMQEHTt2VHt9eXFzc4Ofn5/KofwACvRNFADMzc3RokULDBw4EBEREQgICICLiwsGDx4MANDS0sLq1avRoUMHuLq6YuDAgahatSrCw8Nx6tQpmJiY4MCBAwD+t71//PFHfP7559DR0cGnn34KQ0NDGBgYwNPTE5cuXVKe4wjIHDlKTExEYmJijuJowoQJ2L9/Pz755BPlofaJiYm4ffs2du7cidDQUFhYWKB169YYOnQo/P39ERQUhHbt2kFHRwePHj3Cjh07sGjRIvTo0aPI2/rTTz9FmzZt8OOPPyI0NBQNGjTA0aNHsW/fPowZM0Y5yqaudu3awcbGBs2bN4e1tTXu37+PP/74A506dVJ++/z9999x6tQpeHl5YfDgwahbty6io6Nx48YNHD9+HNHR0QAyR9HMzMywYsUKGBsbw9DQEF5eXnnObfjkk0+wadMmmJqaom7duggMDMTx48dRuXLlQj0XS0tLjB8/Hv7+/vjkk0/QsWNH3Lx5E4cOHVKe3qEgXFxc0KJFCwwbNgypqakICAhA5cqV89zFCmRuR11dXXz66acYOnQoEhIS8Oeff8LKykrlS1hBX5sDBgzAhg0b8OzZsxK9tldxzzmaMWMGACjPLbVp0yacP38eAFSuCjBz5kw0a9YMrVu3xpAhQ/Dff/9h/vz5aNeuHdq3b5/vY3zyySfYvXs3unXrhk6dOuHZs2dYsWIF6tatW+jLj/j7+6NTp05o0aIFvv76a0RHRyvP//WhdSYkJMDOzg69e/eGq6srDA0Ncfv2baxbtw6mpqY55rZmnaKlsLv1pk2bppzblF1JvUeoo1OnTliwYAHat2+PPn36IDIyEkuXLoWLiwtu3bpV9AdQ69g2EgThf4cg5naIrFwuF6pXry5Ur15dyMjIEARBEJ48eSL069dPsLGxEXR0dISqVasKn3zyibBz507lcrkdyn/v3j3B19dXMDIyEiwsLITBgwcLwcHBOQ5hzsjIEEaOHClYWloKEolE5bBfvHcovyAIwo0bNwQ/Pz/ByMhIMDAwENq0aSNcvHixQM/x/Zw3btwQvvjiC8He3l6QyWSClZWV8Mknn6gcdp91mOvcuXNzbK/38+V1KP/w4cOFzZs3CzVq1BBkMpng4eGR66G778vK+9dffwmTJ08WrKysBH19faFTp04qp0PIcvPmTaF79+5C5cqVBZlMJjg4OAi9evUSTpw4odLvt99+E6pWrSpoaWnlOKx/woQJAgBh9uzZKsu4uLgIAFROo5AlPj5emDx5suDi4iLo6uoKFhYWQrNmzYR58+YJaWlpKn1XrVoleHp6Cvr6+oKxsbFQr149YeLEicLLly+VfXI7lF4QMg+9f/9w2NzEx8cL33//vVClShVBR0dHqFGjhjB37lyVQ26z1lfQQ/lXrlwptGrVSrltq1evLkyYMEGIjY1V6RcRESEMHz5csLOzE3R0dAQbGxuhbdu2wqpVq1T67du3T6hbt66gra39wcP63717JwwcOFCwsLAQjIyMBD8/P+HBgwc5DvEt6N+9IGS+1qdPny7Y2toK+vr6go+Pj3Dnzp0CHTac/TUxf/58wc7OTpDJZELLli2F4OBglb65vSb2798v1K9fX9DT0xMcHR2F2bNnC2vXrlX5WyzIa1MQBOGzzz4T9PX1hXfv3uWbOfvh3tllbbP3T21R0pDP6QDed+7cOaFZs2aCnp6eYGlpKQwfPlzl1B55USgUwqxZswQHBwfl+84///wj9O/fX+Wwe3Xe4wRBEHbt2iXUqVNHkMlkQt26dYXdu3fnWGduUlNThdGjRwv169cXTExMBB0dHcHBwUEYNGhQrtvf09Pzg6crEIS8/28FIfM1DiDH67mg7xFZ79/vy+u1lleW/v37C4aGhipta9asUX4m1K5dW1i3bl2ur5fCHMov+f/wRGWWRCLB8OHDcwzhElHRWVtbo1+/fpg7d67YUagYxcfHw9zcHAEBAcoTg1LBcc4REVEFdffuXSQnJ+OHH34QOwoVs7Nnz6Jq1arKqQOkHhZHREQVlKurK+Li4tSaJ0WaoVOnTggNDVWexJLUw+KIiIiIKBserUZlHqfFERFRaeLIEREREVE2LI6IiIiIsuFuNTUpFAq8fPkSxsbGxXJxOyIiIip5giAgPj4eVapUgZZW/mNDLI7U9PLly0Jff4yIiIjE9eLFC1SrVi3fPiyO1JR1mYMXL16ofR0yIiIiEkdcXBzs7OxULpabFxZHasralWZiYsLiiIiISMMUZEoMJ2QTERERZcPiiIiIiCgbFkdERERE2XDOUQmRy+VIT08XO0aFoKur+8HDMomIiAqKxVExEwQBr1+/RkxMjNhRKgwtLS04OTnxAotERFQsWBwVs6zCyMrKCgYGBjxRZAnLOinnq1evYG9vz+1NRERFxuKoGMnlcmVhVLlyZbHjVBiWlpZ4+fIlMjIyoKOjI3YcIiLScJyoUYyy5hgZGBiInKRiydqdJpfLRU5CRETlAYujEsBdO6WL25uIiIoTiyMiIiKibFgcEREREWXD4ohKzdmzZ/Hpp5+iSpUqkEgk2Lt3b679li5dCkdHR+jp6cHLywtXrlwp3aBERFSh8Wg1KjWJiYlo0KABvv76a3Tv3j3XPtu2bcPYsWOxYsUKeHl5ISAgAH5+fggJCYGVlVUpJyai8k4QBMSkxECAkOf9eS6bxzIfWq4oy2rSY+a33IeWNdc3h7HMON/lS5JGF0dnz57F3Llzcf36dbx69Qp79uxB165d8+x/+vRptGnTJkf7q1evYGNjU4JJy74nT57AxcUFBw4cwMKFCxEYGAg7Ozts3LgRXl5exfIYHTp0QIcOHfLts2DBAgwePBgDBw4EAKxYsQL//vsv1q5di0mTJhVLDiLSbOFx4YhOjkaGIgNyQQ65Qq78N6stNSMVSelJSM5IxqO3j/A89jnSFelIk6chXZ6OlIwUyAU5nkQ/wfPY52I/JXrPyk9WYojnENEeX6OLo4KMROQmJCQEJiYmytslNSIhCAKS0pNKZN0fYqCj3gkog4ODIZFIsGDBAkydOhVVq1bFd999h0mTJuHUqVMqfWfNmoVZs2blu7579+7B3t5ercxpaWm4fv06Jk+erGzT0tKCr68vAgMD1VoXEWm+O5F3cDX8KkLehuBt0lucf3EeT989RZo8TexoopIg7/f2D73vF3bZklguv2WlEmm+y5U0jS6OCjISkRsrKyuYmZkVf6D3JKUnwcjfqMQfJzcJkxNgqGtY4P7BwcEwMzPDtm3bYGlpCQDo3LkzVq5cmaPvt99+i169euW7vipVqqgXGMCbN28gl8thbW2t0m5tbY0HDx6ovT4i0jypGanYensrVl5ficvhl3PtI4EEloaW0NbShlQihVRLqvw3q02mLYOBjgH0tfVhqmcKd2t3GOgYQEeqAx0tHejr6Cv7tnRoCQsDizwzlXZhQOLT6OKosNzd3ZGamgo3Nzf88ssvaN68udiRRBccHIwuXbooCyMAePbsGVxcXHL0NTc3h7m5eWnGI6JyLiUjBatvrMbv539HeHw4AEBHSwctHVqijkUdmOmZoWblmmharSlsjGxgIjP5wBqJCq9CFUe2trZYsWIFGjVqhNTUVKxevRo+Pj64fPkyGjZsmOsyqampSE1NVd6Oi4sr8OMZ6BggYXJCkXMXhoGOemfpDg4OVtmdBQBBQUFo1apVjr4ltVvNwsICUqkUERERKu0REREVfk4YUXkVmRiJCccm4OCjg3iT9AYAUNW4KkY0GYGB7gNhbWT9gTUQFb8KVRzVqlULtWrVUt5u1qwZnjx5goULF2LTpk25LuPv74/p06cX6vEkEolau7bEEhsbi9DQUHh4eKi0BwUFYdSoUTn6l9RuNV1dXXh6euLEiRPKifUKhQInTpzAiBEj1F4fEZVtIW9C8OWeL3Ht5TUAgJ2JHSa3mIyvPb6GTFsmcjqqyCpUcZSbJk2a4Pz583neP3nyZIwdO1Z5Oy4uDnZ2dqURrdTcunUL2traqFevnrLt+fPnePfuHdzd3XP0L+xutYSEBDx+/Fh5+9mzZwgKCoK5ublylGns2LHo378/GjVqhCZNmiAgIACJiYnKo9eISPM9j3mOWedmYX3weqTJ02CmZ4ZVn6xC51qdWRRRmVDhi6OgoCDY2trmeb9MJoNMVr5frMHBwahVqxb09PSUbTdv3oSZmRkcHR2L7XGuXbumciqFrKKzf//+WL9+PQCgd+/eiIqKwtSpU/H69Wu4u7vj8OHDOSZpE5HmyVBkYEPQBvxw/Ae8TX4LAGhh3wLru6xHdfPqIqcj+h+J8KGzRpVh2UciPDw8sGDBArRp00Y5EjF58mSEh4dj48aNAICAgAA4OTnB1dUVKSkpWL16NZYsWYKjR4+ibdu2BXrMuLg4mJqaIjY2VuV0AACQkpKCZ8+ewcnJSaXQoJLF7U5UtoXGhGLplaVYfm05EtMTAQDVK1XH776/o3ud7tCS8GINVPLy+/x+n0aPHH1oJOLVq1cICwtT3p+WloZx48YhPDwcBgYGqF+/Po4fP57riSGJiKhoLoRdwIbgDVgXtA4ZigwAgJGuEX5o/gPGeo9V+8ARotKi0SNHYuDIUdnD7U5U9iy+vBjfH/keCkEBAGhUpRGmtJiCT2p+Ah2pjsjpqCKqMCNHRERU9vxx5Q+MPjwaANDMrhlGNRmFXq69eNJD0hgsjoiIqNhsDN6IkYdGAgBGNB6BxR0WsygijcPiiIiIiiz4dTCWX1uOP2/8CQDoXqc7CyPSWCyOiIioSM6EnkHbjW0hF+QAgKGeQ7Gs0zIWRqSxePwkEREViiAIWH1jNTr/3RlyQY6Gtg1x9MujWPHJCh6eTxqNI0dERFQoK6+vxLB/hwEA6lrWxZEvj+R7dXsiTcHSnoiI1Hbi6QmMOpR57cXJLSYjaGgQCyMqN1gcERGRWsYdGQffTb5IV6SjR90emPnRTJ67iMoVFkdUapYvX4769evDxMQEJiYm8Pb2xqFDh8SORURq2H1/NxZcWgAA8Kvuh7Wd13LiNZU7LI6o1FSrVg2///47rl+/jmvXruGjjz5Cly5dcPfuXbGjEVEBBL4IRP+9/QEAk5pPwuEvD8NYZixyKqLix+KIAABPnjyBRCLBP//8g7Zt28LAwAC1atXC5cuXi+0xPv30U3Ts2BE1atRAzZo1MXPmTBgZGeHSpUvF9hhEVDIiEiLQcWtHJKQloK1TW/zi84vYkYhKDIujUpCYlpjnT0pGSoH7JqcnF6hvYQQHB0MikWDBggX4+eefERwcDHt7e0yaNClH31mzZsHIyCjfn+wX/M2NXC7H33//jcTERHh7excqMxGVDkEQMHDfQMSkxKC+dX3s+3wfZNoysWMRlRgeyl8KjPyN8ryvY42O+LfPv8rbVvOskJSelGvf1g6tcXrAaeVtx0WOeJP0Jkc/YZr61xIODg6GmZkZtm3bBktLSwBA586dsXLlyhx9v/32W/Tq1Svf9VWpUiXX9tu3b8Pb2xspKSkwMjLCnj17ULduXbXzElHp2XxrMw49PgSpRIolHZbAUNdQ7EhEJYrFEQHILI66dOmiLIwA4NmzZ3BxccnR19zcHObm5oV6nFq1aiEoKAixsbHYuXMn+vfvjzNnzrBAIiqjYlJilOcyGuc9Dq0cWomciKjksTgqBQmTE/K8T6olVbkdOT4yz77vn3E2dHRokXJlFxwcjMmTJ6u0BQUFoVWrnG+Es2bNwqxZs/Jd371792Bvb5+jXVdXV1lweXp64urVq1i0aFGuI1REJK40eRr67u6LxPRE1KpcCzM+miF2JKJSweKoFKgzBF1SffMTGxuL0NBQeHh4qLQHBQVh1KhROfoXZbfa+xQKBVJTUwselohKzeobq3Hw0UHoa+tjeaflPJcRVRgsjgi3bt2CtrY26tWrp2x7/vw53r17B3d39xz9C7tbbfLkyejQoQPs7e0RHx+PrVu34vTp0zhy5EhR4hNRCXgR+wJTT00FAMz2nY02Tm1ETkRUelgcEYKDg1GrVi3o6ekp227evAkzMzM4OjoW2+NERkaiX79+ePXqFUxNTVG/fn0cOXIEH3/8cbE9BhEVXbo8Hb139sbb5LdoaNsQQzyHiB2JqFRJBEFQ/9CmCiwuLg6mpqaIjY2FiYmJyn0pKSl49uwZnJycVAoNKlnc7kTFa8zhMVh0eRFMZaa4MfQGnCs5ix2JqMjy+/x+H89zRERESr+f/x2LLi8CAGzstpGFEVVI3K1GRESQK+SYc2EOppycAgCY4zsHnWt1FjkVkThYHBEREcYeGYvFVxYDAPrU64MJzSeInIhIPCyOiIgquKNPjioLo4V+CzG88XCRExGJi8VRCeAc99LF7U1UeAlpCRi0fxAAYGSTkRjTdIy4gYjKAE7ILkY6OpknSEtKyv3aaFQy0tLSAABSqfQDPYnofUsuL8F/cf/BycyJZ8Am+n8cOSpGUqkUZmZmiIzMvASIgYEBJBKJyKnKN4VCgaioKBgYGEBbm3/OROqISozC7xd+BwD82uZXmMjyP7yZqKLgp0kxs7GxAQBlgUQlT0tLC/b29ixEidT029nfEJcaBw8bD/Sp10fsOERlBoujYiaRSGBrawsrKyukp6eLHadC0NXVhZYW9xATqePR20dYfm05AGDux3NzXNiaqCJjcVRCpFIp58AQUZk1+cRkZCgy0MGlA9o6txU7DlGZwq8KREQVzMUXF7Hr/i5oSbQw5+M5YschKnNYHBERVSCCIGD80fEAgK/dv4ablZvIiYjKHhZHREQVyO77uxH4XyAMdAzwa5tfxY5DVCaxOCIiqiDS5Gn44fgPAIDx3uNha2wrciKisonFERFRBbEwcCGevHsCa0NrXjuNKB8sjoiIKoBrL6/hp1M/AQD82/rDSNdI5EREZReLIyKici4hLQF9dvVBhiIDn9X5DAPcB4gdiahMY3FERFTO/XDsBzyKfoRqJtWw6tNVPJs80QewOCIiKseexzzHqhurAADru6yHub65yImIyj4WR0RE5dicC3OQochAW6e2PBM2UQGxOCIiKqdexr/EmptrAAA/tfpJ5DREmoPFERFROTX/4nykylPR3K45Wju0FjsOkcZgcUREVA5FJUZhxfUVADJHjTgJm6jgWBwREZVDCwIXICk9CZ62nvCr7id2HCKNwuKIiKiceZP0BkuuLAEA/NzqZ44aEalJo4ujs2fP4tNPP0WVKlUgkUiwd+/eDy5z+vRpNGzYEDKZDC4uLli/fn2J5yQiKk3TTk1DYnoiPGw80LlWZ7HjEGkcjS6OEhMT0aBBAyxdurRA/Z89e4ZOnTqhTZs2CAoKwpgxY/DNN9/gyJEjJZyUiKh03I28i+XXlgMAFvgt4KgRUSFoix2gKDp06IAOHToUuP+KFSvg5OSE+fPnAwDq1KmD8+fPY+HChfDz4z55ItJ8S68uhQABXWt3hY+jj9hxiDSSRo8cqSswMBC+vr4qbX5+fggMDMxzmdTUVMTFxan8EBGVRfGp8dh0axMAYGSTkSKnIdJcFao4ev36NaytrVXarK2tERcXh+Tk5FyX8ff3h6mpqfLHzs6uNKISEalty+0tSEhLQM3KNdHGsY3YcYg0VoUqjgpj8uTJiI2NVf68ePFC7EhERDmkZqRi+pnpAIBhjYZxrhFREWj0nCN12djYICIiQqUtIiICJiYm0NfXz3UZmUwGmUxWGvGIiArt+NPjeJ3wGrZGthjWaJjYcYg0WoUaOfL29saJEydU2o4dOwZvb2+REhERFZ0gCJgfmHmgSfc63SHT5hc6oqLQ6OIoISEBQUFBCAoKApB5qH5QUBDCwsIAZO4S69evn7L/t99+i6dPn2LixIl48OABli1bhu3bt+P7778XIz4RUbH45+E/OBV6CjKpDOObjRc7DpHG0+ji6Nq1a/Dw8ICHhwcAYOzYsfDw8MDUqVMBAK9evVIWSgDg5OSEf//9F8eOHUODBg0wf/58rF69mofxE5HGkivkmHJyCgBgTNMxcDRzFDcQUTkgEQRBEDuEJomLi4OpqSliY2NhYmIidhwiquA239qMr/Z8BTM9Mzwd9RSV9CuJHYmoTFLn81ujR46IiCoyQRAw+8JsAMDEZhNZGBEVExZHREQa6nzYedyJvAOZVIZhjXmEGlFxYXFERKSB5Ao5Rh0eBQD4qn7mbjUiKh4sjoiINNDK6ysR9DoIZnpmmNV2lthxiMoVFkdERBrmbdJb/HTyJwDAjDYzYGloKXIiovKFxRERkYb59cyveJfyDvWt6+PbRt+KHYeo3KlQlw8hItJ0CWkJWHVjFQBg3sfzINWSipyodAiCgNCYUDhVclK2zTo3C3ci7+Tav7ZFbUxtPVV5e+iBoYhLi8u1r7OZM2a2nam8PfLgSEQmRebat6pxVSzwW6C8PfbIWPwX91+ufS0MLLCs0zLl7UnHJ+Fx9ONc+5rITLC2y1rl7WmnpuFO1P+eW/az7uhKdfF3j7+Vt2ecnYHrr67nul4A2N1rt/Jae3MuzMGFFxfy7LutxzboaesBABZdWoQTz07k2Xdjt43KuW7Lry7Hv4/+zbPv6s6rYWNkAwBYe3Mtdt3flWffZR2XwcHMIc/7SwOLIyIiDfLPw3+QkpECF3MX+Dr7ih3ng+QKOa6EX0FCWgJiU2PxX9x/kCvkUAgKyAU5dKW6GOs9Vtl/zY01eBz9GNHJ0YhMikRsSizuv7mPhLQEOJk54dawW8q+y64uQ3h8eK6P28qhlUpxtOfBHkQlReXat1GVRirF0T+P/kFoTGiufetY1FEpjo48OYJ7Ufdy7Wtvaq9y++Szk7j68mqufS0MLFRunw07i9Ohp3Ptq6+tei3QwP8CcfDRwVz7vu/ay2vYH7I/z/vlCrny96CIIBx4eCDPvmnyNOXvdyLv5FscJacnK39/8OZBvnkT0hLyvK+0sDgiItIgq2+sBgB87vq5cjSgLEhIS8D+kP24E3kHT989VY5sSCQSfL7rc4TFhuW6nJmemUpx9Nedv/IcrZALcgiCoHzenWt1RjWTajDQMcjRt6pxVZXbMz6agZSMlFzXa2VopXJ7WutpiE+NV97Ovp0r6ameS+rHlj/iXfK7XNdrpGukcnti84mISsy9QMsarcnyfdPv0du1d659tbVUP7pHNB6BLrW65Nr3fUM8h+Bj54/zvF9Xqqv8faD7QLSwa5FnX2NdY+Xvfev3hWcVzzz7Zi/+etbtibqWdfPsW8W4Sp73lRaeIVtNPEM2EYnlcfRj1FhSAxJI8Gz0M9F2PQiCgDPPz+BC2AWceX4G0cnRuBd1D8kZmaMD2lraSP85Xdl/9vnZ2HpnK/S19eFg5gBdqS6kEim0JFow0jXC4g6LlX2XX12Oh28fQqYtg4OpA6RaUtS2qI1KepVgZ2rHUxZQoanz+c2RIyIiDZE1atTepX2pF0b/xf0HQx1DVNKvBAECAi4FYF/IPpU+VoZW8Kvuh9oWtVVGeH5o8QN+aPFDgR6HJ7OksoDFERGRBkiTp2Fd0DoAmbtGStqDNw9wIOQANgRvwLOYZ0hKT8KyjsswrPEwaEm0sKnbJow+PBp1LeuijkUdVDOphvrW9cvUrj6iwmJxRESkAVZeW4nIxEjYGtmiU41OJfY4+0P244fjP+DBmwcq7VKJVGXys7HMWOXoKqLyhMUREVEZF58aj1/O/AIAmNp6KnSkOiXyOCFvQvDZ9s+QociABBL4ufihg0sHdHDpgKomVXOd+ExUHrE4IiIq4zYGb0R0cjRqmNfANw2/KbHHqWVRC7t77cbeB3sx46MZsDW2LbHHIirLeIZsIqIyTCEo8MfVPwAAI5uMzHEYd1E8fPsQvXb0wtqba5Euzzy67NNan2JNlzUsjKhC48gREVEZtuf+Hjx48wAmMhP0d+9fbOvdcXcH+u/tj+SMZOy8txNmemboXqd7sa2fSJNx5IiIqAzzP+8PABjVZBRMZEU/t5pCUODnkz+j185eSM5IRnO75rg25BoLI6JsOHJERFRGBb0OwvVX16Er1cXopqOLvD5BEPDFri+w/e52AMA473H43ff3Yt1VR1Qe8BVBRFRGbQjaAADoUqtLjmtvFcaiy4uw/e52aGtpY03nNejXoF+R10lUHnG3GhFRGRSREIE/b/wJABjgPqBY1unj6AMAmOM7h4URUT44ckREVAZtCN6AxPRENKrSCB1cOhR6PX/f+Rs+jj6wMbKBu4077gy7A1cr12JMSlT+cOSIiKiMiUuNw/zA+QCAIQ2HFOqSHIIgYM6FOfhi1xe4/vK6sp2FEdGHceSIiKiMWXtzLSITI1HDvEahdn89j3mOH0/+iC23twCAymU/iOjDWBwREZUh6fJ0LLmyBAAw1nssZNoytZZfdX0Vhv4zFAAggQTz2s3D4IaDiz0nUXnG4oiIqAzxP++Pp++ewsLAAl/V/0qtZW9F3MLYI2MBADXMa2BD1w3wtvMuiZhE5RqLIyKiMuJl/EvMOjcLALC4/WIY6hoWeFm5Qo4e23sgMT0RjmaOuDf8Hs9fRFRInJBNRFRGzDg7A6nyVDS3a47P3T5Xa1mplhSbum1CpxqdcH3IdRZGREUgEQRBEDuEJomLi4OpqSliY2NhYlL0U/kTEQGZF4Gtu7Qu5IIcZwacQSuHVgVaLiUjBXraeiWcjkjzqfP5zZEjIiKRKQQFxhweA7kgxyc1PylwYfQi9gXqL6+PH0/8iDR5WgmnJKo4WBwREYls34N9OPT4EGRSGX5v+3uBlnkS/QTtNrfDo+hH2HhrIxLTEks4JVHFwZ3SREQiEgQBv1/ILIjGeY8r0EkaoxKj0HRNU7xJegNrQ2uc7HcSlfQrlXRUogqDI0dERCI6HXoaV8KvQE9bD6Objs63ryAIOPToENptboc3SW9Qs3JNXPrmEmpUrlFKaYkqBo4cERGJaNb5zEP3B3kMgpWhVb59J5+YjNkXZgMALAwssL3HdjiaOZZ0RKIKh8UREZFIroZfxfGnxyGVSDG+2fgP9m9o2xCNqzRGXcu6mNp6KpwrOZdCSqKKh8UREZFIskaN+tbvW6ARoF6uvdDLtRcEQSjUxWiJqGA454iISAQnn53E3gd7IYEEPzT/Id9+u+/vVmljYURUslgcERGJ4PfzmUeofdvoW9S1rJtrn8S0RAzaPwifbf8Ma26sKc14RBUaiyMiolJ29vlZHHt6DDpaOhjnPS7PflNPTUVoTCgcTB3Q2613KSYkqthYHBERlbLNtzYDAPo16Ifq5tVz7XM/6j4CLgcAAJZ3Wg4jXaPSikdU4bE4IiIqRWnyNOy6vwsA0Kdenzz7rb6xGgpBgU41OqFDjQ6lFY+IwOKIiKhUHX96HNHJ0bA2tEZrh9a59nkR+wLLry0HkDkniYhKF4sjIqJS9PedvwFkHpYv1ZLm2mfSiUlIzkhGS/uW6FSjU2nGIyKUg+Jo6dKlcHR0hJ6eHry8vHDlypU8+65fvx4SiUTlR09PrxTTElFFFpsSi70P9gIAPnf7PM9+n9X5DC3sWyCgfQAP2ycSgUafBHLbtm0YO3YsVqxYAS8vLwQEBMDPzw8hISGwssr9NPwmJiYICQlR3uYbDxGVljkX5iA+LR61KtdC02pN8+zXvU53dK/TvRSTEVF2Gj1ytGDBAgwePBgDBw5E3bp1sWLFChgYGGDt2rV5LiORSGBjY6P8sba2LsXERFRRpWSkYOX1lQAA/7b+0JKovv2+SXqDfQ/2iRGNiN6jscVRWloarl+/Dl9fX2WblpYWfH19ERgYmOdyCQkJcHBwgJ2dHbp06YK7d++WRlwiquB23tuJt8lvYW9qj861OqvcFxYbBt+Nvui2rRu23t4qUkIiyqKxxdGbN28gl8tzjPxYW1vj9evXuS5Tq1YtrF27Fvv27cPmzZuhUCjQrFkz/Pfff3k+TmpqKuLi4lR+iIjUlXUJkAENBqhMxFYICvTY3gPBEcGwMrRCQ9uGYkUkov+nscVRYXh7e6Nfv35wd3dH69atsXv3blhaWmLlypV5LuPv7w9TU1Plj52dXSkmJqLyIDYlFocfHwYAdKndReW+9UHrcfXlVRjpGuHswLOobVFbjIhElI3GFkcWFhaQSqWIiIhQaY+IiICNjU2B1qGjowMPDw88fvw4zz6TJ09GbGys8ufFixdFyk1EFc9fd/5CckYy3Kzc4GHjoWx/Ff8KYw6PAQBMbTUVNSvXFCkhEWWnscWRrq4uPD09ceLECWWbQqHAiRMn4O3tXaB1yOVy3L59G7a2tnn2kclkMDExUfkhIlLH6hurAQCDPAapHCE7+cRkxKfFo0nVJhjrPVaseET0Ho0+lH/s2LHo378/GjVqhCZNmiAgIACJiYkYOHAgAKBfv36oWrUq/P39AQC//vormjZtChcXF8TExGDu3Ll4/vw5vvnmGzGfBhGVY0Gvg3D91XXoaOngy/pfKtsfRz/GxuCNAIDF7RfneUJIIip9Gl0c9e7dG1FRUZg6dSpev34Nd3d3HD58WDlJOywsDFpa/xsce/fuHQYPHozXr1+jUqVK8PT0xMWLF1G3bl2xngIRlXMrr2XOaexWpxssDCyU7c6VnLGn9x4E/hcIr2peYsUjolxIBEEQxA6hSeLi4mBqaorY2FjuYiOifIXFhqH64urIUGTgVP9T8HH0ETsSUYWlzue3xs45IiIq61ZdX4UMRQZaO7RWFkZyhRyJaYniBiOifLE4IiIqASkZKcqJ2MMbD1e277q/C3YL7eB/zl+saET0ASyOiIhKwOobqxGRGIGqxlXRtXZXAJmjRr+c/gXvUt4hTZ4mbkAiyhOLIyKiYpaSkQL/85kjQ1NaToGOVAcA8Pedv3H/zX2Y6ZlhTNMxIiYkovywOCIiKmabb23Gy/iXsDOxwyCPQQCApPQkTDk5BQAw3ns8TPVMxYxIRPlgcUREVMw23doEIHOukUxbBkEQ0GN7D4TFhqGaSTV87/29yAmJKD8sjoiIitHzmOc4+/wsJJCgT70+AIAZZ2fg0OND0NHSwbou62CgYyBySiLKD4sjIqJitPzacgBAG6c2sDPNvFC1icwERrpGCGgfAF9nXzHjEVEBaPQZsomIypod93YAAL5r9J2ybXTT0fiqwVcw1zcXKxYRqYEjR0RExeRx9GM8ffcUUokUzeyaISUjRXkfCyMizcHiiIiomPx08icAQFvnttgYvBFVF1TF0itLRU5FROpicUREVAyuv7yObXe3QQIJZrSZgZXXVyI6OZqTr4k0EIsjIqJiMPPcTABAn3p9EPI2BM9insHSwBK93XqLnIyI1MXiiIioiJ7HPMfeB3sBZJ4Re/OtzQCAEU1GcOSISAOxOCIiKqJNtzZBgICPnD6ChYEFjj89DgDK8xwRkWZhcUREVASCIGB90HoAQL/6/TDp+CTIBTkaV2kMF3MXccMRUaGwOCIiKoILLy7gybsnMNI1QkPbhtgXsg8A8HOrn0VORkSFxZNAEhEVQdaoUY+6PVDPuh5uD7uN82Hn8WmtT8UNRkSFxpEjIqJCevruqfIiswPdBwIAqhhXQS/XXmLGIqIiYnFERFRIU09NRZo8DT4OPohJjoFcIRc7EhEVAxZHRESF8CT6Cf668xcAoI5lHXTZ1gVdt3UVNxQRFQsWR0REhTDv4jwoBAV8HH2wMXgjAOALty9ETkVExaFIE7LT09Px+vVrJCUlwdLSEubmvLAiEZV/z2OeY13QOgCAvrY+EtMT0bRaUxZHROWE2iNH8fHxWL58OVq3bg0TExM4OjqiTp06sLS0hIODAwYPHoyrV6+WRFYiojJh0olJSJWnonGVxjjy5AgAYKHfQkgkEpGTEVFxUKs4WrBgARwdHbFu3Tr4+vpi7969CAoKwsOHDxEYGIhp06YhIyMD7dq1Q/v27fHo0aOSyk1EJIqIhAhsu7MNAPAm6Q0UggJdanVB02pNRU5GRMVFrd1qV69exdmzZ1G7dm0cOHAAzZo1g7GxsfL+Jk2a4Ouvv8aKFSuwbt06nDt3DjVq1Cj20EREYtn7YC8ECKikVwnPYp6hsn5l+Lf1FzsWERUjiSAIQmEW1NfXx927d+Hs7Fzcmcq0uLg4mJqaIjY2FiYmJmLHIaJSpBAUcFvmhvtv7mOM1xhEp0RjROMRaFy1sdjRiOgD1Pn8LvSE7MaNG+PZs2cVrjgioorr0KNDuP/mPkxkJpjeZjpMZPyCRFQeFfpQ/pEjR2LKlCl48eJFceYhIiqzFl9ZDAAY0nAICyOicqzQI0e9e/cGALi6uqJz587w8fGBh4cH6tWrB11d3WILSERUFiSlJ+HUs1MAgEfRj/A64TVsjGxETkVEJaHQxdGzZ88QHByMoKAgBAcHw9/fH6GhodDW1katWrVw69at4sxJRCSq/SH7ka5IBwAcenwICWkJIiciopJS6OLIwcEBDg4O6Ny5s7ItPj4eQUFBLIyIqFwRBAFzLsxR3v6+6fdwMXcRMRERlaRCH61WUfFoNaKK5+Szk2i7sS0AwMrQCo9HPoaxzPgDSxFRWaLO57daE7LDwsLUChIeHq5WfyKismjUoVEAAC2JFv7+7G8WRkTlnFrFUePGjTF06NB8Lw8SGxuLP//8E25ubti1a1eRAxIRiele1D3cjboLABjnPQ5tnNqInIiISppac47u3buHmTNn4uOPP4aenh48PT1RpUoV6Onp4d27d7h37x7u3r2Lhg0bYs6cOejYsWNJ5SYiKhXzLs5T/j6s0TARkxBRaSnUnKPk5GT8+++/OH/+PJ4/f47k5GRYWFjAw8MDfn5+cHNzK4msZQLnHBFVHK8TXsMhwAFp8jQs7bgU3zX+TuxIRFRIJX6GbH19ffTo0QM9evQoVEAiIk3wx5U/kCZPg3c1bxZGRBVIoc+QTURUniWkJWDplaUAgAnNJoichohKk1rF0cGDB+Hg4ABzc3O0bdsWhw8fBgD8+uuv6NSpE/z9/REZGVkiQYmIStO6m+sQkxoDbS1tRCVFiR2HiEqRWsXR+PHj0b17d2zfvh0eHh7o2rUrevbsiTlz5sDe3h4HDhyAh4cHHj58WFJ5iYhKxYrrKwAAGYoM2JnYiZyGiEqTWhOyDQ0NcffuXTg6OgIAVq9ejaFDh2LBggUYPXo0AGDMmDEIDw/Hjh07SiSw2Dghm6j8C40JhdMiJwBAfev6CBoaBIlEInIqIiqKEjsJpKOjI65cuaK83bdvXwiCgObNmyvbvvvuO5w/f17NyEREZcfW21uVv09tNZWFEVEFo9bRahMmTMCgQYPw4MEDdOjQAQ0aNMD58+dRu3ZtZZ+kpCQkJiYWe1AiotKgEBT4/fzvAABrQ2t0q9NN5EREVNrUGjkaMGAA1q9fj6NHj8Lb2xvGxsYYNmwYRo4ciSVLluD48eMYNWoUvL29SypvDkuXLoWjoyP09PTg5eWlMrKVmx07dqB27drQ09NDvXr1cPDgwVJKSkSa4KeTPyE+LR4AsL3ndmhJeFAvUUVT6AvPJiQkIDg4GEFBQcqfu3fvIiUlBVWqVIGXlxfq16+P+vXro1u3kvnmtW3bNvTr1w8rVqyAl5cXAgICsGPHDoSEhMDKyipH/4sXL6JVq1bw9/fHJ598gq1bt2L27Nm4ceNGgU9cyTlHROWXIAiosqAKXie8hnc1b1wcdFHsSERUTNT5/C50cZQbuVyOBw8eqBRMt27dQkRERHE9hAovLy80btwYf/zxBwBAoVDAzs4OI0eOxKRJk3L07927NxITE/HPP/8o25o2bQp3d3esWLGiQI/J4oio/Dr3/BxarW8FPW093PvuHpwqOYkdiYiKSYmfITsvUqkUrq6ucHV1Rd++fYtz1TmkpaXh+vXrmDx5srJNS0sLvr6+CAwMzHWZwMBAjB07VqXNz88Pe/fuzfNxUlNTkZqaqrwdFxdXtOBEVGZNPzMdAPBlvS9ZGBFVYBq7M/3NmzeQy+WwtrZWabe2tsbr169zXeb169dq9QcAf39/mJqaKn/s7Hi+E6LyaMqJKTjx7ASkEil+avWT2HGISEQaWxyVlsmTJyM2Nlb58+LFC7EjEVExi0qMwuwLswEAvs6+cDBzEDkREYmpWHerlSYLCwtIpdIc85kiIiJgY2OT6zI2NjZq9QcAmUwGmUxW9MBEVGbNvjAbCkEBAFjot1DkNEQktkKPHCUnJyMpKUl5+/nz5wgICMDRo0eLJdiH6OrqwtPTEydOnFC2KRQKnDhxIs9TCXh7e6v0B4Bjx46V6qkHiKhsiUiIwJIrSwAArpauqGNZR+RERCS2QhdHXbp0wcaNGwEAMTEx8PLywvz589GlSxcsX7682ALmZ+zYsfjzzz+xYcMG3L9/H8OGDUNiYiIGDhwIAOjXr5/KhO3Ro0fj8OHDmD9/Ph48eIBffvkF165dw4gRI0olLxGVPUuvLkWaPA0AMLX1VJHTEFFZUOji6MaNG2jZsiUAYOfOnbC2tsbz58+xceNGLF68uNgC5qd3796YN28epk6dCnd3dwQFBeHw4cPKSddhYWF49eqVsn+zZs2wdetWrFq1Cg0aNMDOnTuxd+/eAp/jiIjKlzR5mnLUyERmgq61u4obiIjKhELPOUpKSoKxsTEA4OjRo+jevTu0tLTQtGlTPH/+vNgCfsiIESPyHPk5ffp0jraePXuiZ8+eJZyKiDTBmhtrEJMSAwAY2nAodKW64gYiojKh0CNHLi4u2Lt3L168eIEjR46gXbt2AIDIyEieHJGINIICCuXvQxsNFTEJEZUlhS6Opk6divHjx8PR0RFeXl7KSc1Hjx6Fh4dHsQUkIiopb5PeAgDaOrVFdfPqIqchorKi0LvVevTogRYtWuDVq1do0KCBsr1t27Yldi01IqLi9M/DzEsJ9a1Xsmf0JyLNUqTzHNnY2OQ4R1CTJk2KFIiIqKQN+2cYTPVMcfXlVUggQXuX9mJHIqIypMgngbx37x7CwsKQlpam0t65c+eirpqIqNjdi7qHFdf/d6HpzrU6w9bYVsRERFTWFLo4evr0Kbp164bbt29DIpFAEAQAgEQiAQDI5fLiSUhEVEwEQcBPJzOvm6Yl0YJCUGC012iRUxFRWVPoCdmjR4+Gk5MTIiMjYWBggLt37+Ls2bNo1KhRrofQExGJbV3QOux5sEdZGHnaesLH0UfsWERUxhR65CgwMBAnT56EhYUFtLS0oKWlhRYtWsDf3x+jRo3CzZs3izMnEVGRpMnT8Pv53wEAelI9JGUkYWLzicrRbiKiLIUeOZLL5cqTQFpYWODly5cAAAcHB4SEhBRPOiKiYrIgcAEeRT+CjpYOkjKS4FzJGd3rdBc7FhGVQYUeOXJzc0NwcDCcnJzg5eWFOXPmQFdXF6tWrYKzs3NxZiQiKrLToacBADJtGdLT0jHOexy0tYp8TAoRlUOFHjn66aefoFBknl32119/xbNnz9CyZUscPHiw1K6tRkRUUFu6b0GtyrWQkJYAF3MXfNPwG7EjEVEZVeivTX5+fsrfXVxc8ODBA0RHR6NSpUrch09EZY5CUOB5bOZ1H+d+PJfXUSOiPBV65Cg35ubmLIyIqMxITk/GgZADEAQBW25vQUpGChraNkSXWl3EjkZEZZhaI0djx47Fb7/9BkNDQ4wdOzbfvgsWLChSMCKiolp6dSkmHJuAL9y+QEJaAgDgC7cv+CWOiPKlVnF08+ZNpKenK3/PC994iEhsSelJmH1hNgCgpX1LTD4xGQDQyqGVmLGISAOoVRydOnUq19/fPzs2EZHYppyYgjdJb2Csaww9bT3EpsbCzsQOnraeYkcjojKuSHOO1qxZAzc3N+jp6UFPTw9ubm5YvXp1cWUjIiqU5PRkbAjeAABY3GExtt7ZCgAY6D4QUi2pmNGISAMU+mi1qVOnYsGCBRg5ciS8vb0BZJ41+/vvv0dYWBh+/fXXYgtJRKSOv+/8jZiUGNib2qNptaYYuG8gJJBgoMdAsaMRkQaQCFn7xNRkaWmJxYsX44svvlBp/+uvvzBy5Ei8efOmWAKWNXFxcTA1NUVsbCxMTEzEjkNE73kS/QSN/myEmJQYzPadjZfxL7Ho8iJ8UvMTHPjigNjxiEgk6nx+F3rkKD09HY0aNcrR7unpiYyMjMKuloioSKRaUvg6++K/uP/wjcc3cF6cecb+4Y2Hi5yMiDRFoeccffXVV1i+fHmO9lWrVqFv375FCkVEVFiOZo7Y0XMHzgw4g533dyI2NRYu5i5oV72d2NGISEOofZ6jLBKJBKtXr8bRo0fRtGlTAMDly5cRFhaGfv36FW9KIqICEARBedSsjpYOll5dCgAY1mgYtCTFes5bIirH1D7PUXaenpmHxD558gQAYGFhAQsLC9y9e7eY4hERFUxUYhQ++esT7Oi5A/am9rjw4gJuRdyCvrY+BrpzIjYRFVyhz3NERFSWrL6xGlfCr2DoP0NxqO8h5ahRn3p9UEm/ksjpiEiTcJyZiDSeXCHHyusrAQCfu36O2xG3sePuDgCciE1E6iv00WpERGXFlttb8Dz2OSrpVUIv117ouLUj5IIc3Wp3g4eth9jxiEjDcOSIiDTau+R3GH4wc3RoiOcQ3I26i9Ohp6GjpYNF7ReJnI6INBGLIyLSaCMPjURCWgJqW9TGdJ/pWHJlCQCgt1tv2JnaiZyOiDQRiyMi0lj3ou5hy+0t0JJoYXmn5YhNjcXfd/4GAIxsMlLkdESkqTjniIg0Vl3LutjWYxtuvLoBH0cfzDw7E2nyNDSp2gRNqjYROx4RaSgWR0Sk0Xq59kIv115Il6dj+bXMs/Zz1IiIioK71YhI4yy6tAh3I1VPNrv3wV6Ex4fDytAKPev2FCkZEZUHHDkiIo0SHheOsUfHQltLG49GPoK9qT0AKCdiD/UcCpm2TMyIRKThOHJERBojJiUGXbd1hUJQoEnVJsrCKPh1MM6FnYO2ljaGeg4VOSURaToWR0SkMWafn41rL6/BUMcQ032mK9uzRo261+mOqiZVxYpHROUEiyMi0gjJ6clYdWMVAGBjt434yOkjAMDbpLfYcnsLAE7EJqLiweKIiMq82JRYdNraCdHJ0XA0c0SXWl2U9625uQYpGSlwt3FHc7vmIqYkovKCxRERlXmHHx/GubBz0JXqYnmn5ZBqSQFkXnB22dVlADJHjSQSiZgxiaic4NFqRFTm9XbrjdoWtZGhyIBnFU9l+4GHB/A89jkq61fGF25fiJiQiMoTFkdEpBEa2DTI0bb48mIAwDcNv4G+jn5pRyKicoq71YiozLodcRsP3jzI9b6g10E4FXoKUokU3zX+rpSTEVF5xuKIiMqk+1H30XJdS9RZWgeLLi3Kcf+8i/MAAD1deyrPd0REVBxYHBFRmTTx+ETEpsairmVdDHAfoHLfo7eP8NedvwAAE5pNECEdEZVnGlscRUdHo2/fvjAxMYGZmRkGDRqEhISEfJfx8fGBRCJR+fn2229LKTERFdSZ0DP45+E/kEqk2Nt7L0z1TFXu9z/vD4WgQMcaHdHQtqFIKYmovNLYCdl9+/bFq1evcOzYMaSnp2PgwIEYMmQItm7dmu9ygwcPxq+//qq8bWBgUNJRiUgNdyLvoPv27gCAQR6DUKNyDZX7Xye8xqZbmwAAP7f6udTzEVH5p5HF0f3793H48GFcvXoVjRo1AgAsWbIEHTt2xLx581ClSpU8lzUwMICNjU1pRSUiNbxJegOf9T6ITo6Gm5UbZnw0I0eftTfXIkORAe9q3mharakIKYmovNPI3WqBgYEwMzNTFkYA4OvrCy0tLVy+fDnfZbds2QILCwu4ublh8uTJSEpKKum4RFRAV8KvIDY1Fvam9jjc9zAsDS1V7lcICvx5408A4AVmiajEaOTI0evXr2FlZaXSpq2tDXNzc7x+/TrP5fr06QMHBwdUqVIFt27dwg8//ICQkBDs3r07z2VSU1ORmpqqvB0XF1f0J0BEuepYoyMuDbqENHlarheQPfbkGEJjQmGmZ4Zerr1ESEhEFUGZKo4mTZqE2bNn59vn/v37hV7/kCFDlL/Xq1cPtra2aNu2LZ48eYLq1avnuoy/vz+mT5+e631EVPyynwH7fVkXnv2q/lc86SMRlZgyVRyNGzcOAwYMyLePs7MzbGxsEBkZqdKekZGB6OhoteYTeXl5AQAeP36cZ3E0efJkjB07Vnk7Li4OdnZ2BX4MIspfYloium3rhn4N+uELty+U10173+uE19gfsh8AMMRzSK59iIiKQ5kqjiwtLWFpafnBft7e3oiJicH169fh6Zn5LfPkyZNQKBTKgqcggoKCAAC2trZ59pHJZJDJZAVeJxEVXHhcOBquaojIxEjci7qHT2t+muOw/Sxbbm1RTsR2s3Ir5aREVJFo5ITsOnXqoH379hg8eDCuXLmCCxcuYMSIEfj888+VR6qFh4ejdu3auHLlCgDgyZMn+O2333D9+nWEhoZi//796NevH1q1aoX69euL+XSIKiRBENBzR09EJmaOAq/tsjbPwggAttzeAiBzlxoRUUkqUyNH6tiyZQtGjBiBtm3bQktLC5999hkWL16svD89PR0hISHKo9F0dXVx/PhxBAQEIDExEXZ2dvjss8/w008/ifUUiCq0y+GXEfhfIAx0DHBjyA3UsqiVZ98br27g5uub0NbSRk/XnqWYkogqIo0tjszNzfM94aOjoyMEQVDetrOzw5kzZ0ojGhEVwF+3My//0bV213wLIwCYdHwSAKC3a29YGFiUeDYiqtg0crcaEWm2x9GPsfHWRgBAH7c++fYNfBGIY0+PQUdLB7+1+a004hFRBaexI0dEpLlSM1JhKjNFzco14efil2/f+YHzAQBf1v8STpWcSiMeEVVwLI6IqNS5WrniyuArUAgKaGvl/Tb0JPoJdt/PPEnrOO9xpRWPiCo4FkdEVOIEQcC6oHWITo7GaK/R0JHqwMrQ6oPL+Z/3hwAB7V3aw9XKtRSSEhGxOCKiEiZXyNFrZy/lCJCOlg5GNx39weUeRz/G+qD1AICpraaWZEQiIhUsjoioxAiCgMknJmP3/d3Q1tLGlBZTMKLJiAItO/fCXMgFOTq4dIC3nXcJJyUi+h8WR0RUIhSCAn129cG2u9sAAGs6r0G/Bv0KtOzrhNfYELwBADCl5ZQSy0hElBseyk9EJeKv238pC6OpraYWuDACgCWXlyBVngrvat5obte8pCISEeWKI0dEVCJWXF8BAJj50Uy1Rn/iUuOw7NoyAMDE5hMhkUhKJB8RUV44ckREJWJdl3VobtccY5qOUWu5eRfnISYlBrUtaqNzrc4lE46IKB8cOSKiEuFi7oJzA8+pNfLzLvkdFgQuAADMaDMDWhJ+fyOi0sd3HiIqNpGJkTj46KDytrq7xJZcWYLE9ETUs6qH7nW6F3c8IqICYXFERMXiRewL1F9eH522dsLX+75We/mEtATMvjAbADC5xWTONSIi0bA4IqIiO/L4CDpt7YSIxAg4mDqgf4P+aq9j74O9SEpPQvVK1fG52+clkJKIqGA454iICu1V/CusvL4S089MBwDoaevh8JeHUduittrrWnhpIQCgf4P+HDUiIlGxOCKiQrkVcQvN1zZHQloCAKB6per467O/ClUYPYl+ghuvbkAqkWJY42HFHZWISC3crUZEhVJJrxK61e4G50rOWNN5De4Pv4/GVRsXal17HuwBAPg4+sDCwKI4YxIRqY0jR0SkFoWggJZEC3amdtjYbSPkCjmkWtJCr0+ukCsvMNutdrdiSklEVHgcOSKiAgmPC8eQA0Pw8aaPEZUYpWwvSmEEAFtvb8XdqLsw0zNDn3p9ihqTiKjIOHJERPk69/wcNt/ajM23NyMpPQlAZkEzuunoIq87NSMVU09PBQBMaj4JlfQrFXmdRERFxeKIiHJ4l/wOf9/5G9vvbcfp0NPKdksDS6zuvLrYLuux6voqhMaEwtbIFiO9RhbLOomIiorFEVEFl5KRgpiUGLxJegNXS1dIJBLoaeth0eVFCHkbAgDoWKMjvmv0HXydfSHTlhXL4yakJWDGuRkAgKmtp8JAx6BY1ktEVFQsjogqoAxFBhYELsCW21sQ8iYEqfJUAEDIiBDUrFwT+jr6+PPTP3Hg4QF84fYF3G3ci/3cQ8uvLkdkYiRczF0wyGNQsa6biKgoWBwRVSAZigysvrEaiy4vwoM3D1TuM5WZ4nzYedSsXBMA0NKhJVo6tCyxHH9c/QMAMKXFFOhIdUrkcYiICoPFEVE5FZkYid33dyMhLQHjm40HANyLuofRh0cjTZ4GE5kJZvvOhnc1b9S3rl+qZ6U+EHIAYbFhsDCwwBf1vii1xyUiKggWR0TlwJ3IO1h7cy2exz4HkDmh+lToKQCABBKM8x4HiUSC+tb1sbj9Ylx9eRXTfaajqklVUfKuvL4SAPCNxzfQ09YTJQMRUV5YHBFpkNiUWNx8fRNhsWFwtXSFZxVPAMCMszOw7e62HP0dzRzRxrENMhQZyl1XQxsNxVAMLdXc2T179wxHnxwFAAz2HCxaDiKivLA4KkNuR9zG4+jHed7v6+wLY5kxgMzdIyFvQvLs6+PoozxnzMO3D3E38m6efVs6tFResuFJ9BMERwTn2beZXTPYGNkAAEJjQnHj1Y08+3pV9VKOTLyIfYGrL6/m2bdRlUawN7UHkHkx08D/AvPs627jDudKzgAydx2de34uz771rOsp59C8TXqrclj6++pa1kUdyzoAMouQ40+P59m3ZuWaqGddD0DmUVdHHh/Js2918+pwt3EHkHlk2L8P/4UAAaExobj+6jpSM1KRociAXJDj05qf4ttG3wLI3L6dtnZCujwdiemJeBX/CgIE5Xont5isLI6WdFiCDEUGWti3gJ62HqQSKZrbN0dti9rQkpStc72uubkGAgT4Ovsq/x+JiMoSFkdlyPqg9VhwaUGe998ffh+1ZZkX9fzr9l/Kw6Bzc23wNXjqZ35w7r6/G5NPTM6z79kBZ5UTbw8+OohRh0fl2fdQ30No79IeAHDi6Ql8c+CbPPvu7LkTn9X9DABw4cUFfLEr77klG7tuxFcNvsrM/vIaPtv+WZ59l3dariwgbkfcRo8dPfLsO+/jeRjXbBwA4FH0o3z7/urzK35u/TMAICw2LN++PzT/Ab9b/w4AiEiIyLfviMYjsKTjEgBATEpMvn2dzf5XLBjpGuFe1L0cfWyMbOBm5aZSWFgaWmJnr515rresSEhLwPJrywEAQz3FG70iIsoPi6MyxKmSE5rbNc/zfn1tfeXv9qb2+fY11DVU/l7NpFq+fU1kJsrfbY1t8+1rpmem/N3ayBot7Fvk2beyQWXl7xYGFvn2tTK0Uv5urm+eb9+skSsAMNUzzbdv9jk1xrrGaGmf99FXWSNXAGCgY5BvX0czR+Xvetp6+fatbl5d+buOlo6yr7m+ObyrecNUzxTaWtqQSqSoa1lX2ddc3xzHvzoOmbYMMqkM1UyqQVeqC3N981KdPF2c/rz+J6KTo1HDvAavo0ZEZZZEEAThw90oS1xcHExNTREbGwsTE5MPL0BESu4r3BEcEYwVnVZgaCOOHBFR6VHn87tsTUYgonLrdOhpBEcEQ1tLGz1de4odh4goTyyOiKjEKQQFxh3NnPs1uOFgmOubi5yIiChvLI6IqMRtvrUZN17dgInMBL/4/CJ2HCKifLE4IqISlZSehCknpgAAfmz5o8rkeyKisojFERGVqPkX5yM8PhwOpg4Y5ZX3aSKIiMoKFkdEVGJSM1Kx6PIiAIB/W39eKoSINAKLIyIqMbvu78Lb5LeoZlKNR6gRkcZgcUREJSbrbNiDGw6GthbPOUtEmoHFERGViPNh53E+7Dy0tbTxTcO8LzNDRFTWsDgiomInCAJGHx4NABjoPhBVjKuInIiIqOBYHBFRsbsSfgU3Xt2AoY4hZn40U+w4RERqYXFERMVuY/BGAECX2l1gaWgpchoiIvWwOCKiYpWQloBNtzYBAL52/1rkNERE6tPY4mjmzJlo1qwZDAwMYGZmVqBlBEHA1KlTYWtrC319ffj6+uLRo0clG5Sogll1fRXi0+LhYu6CNk5txI5DRKQ2jS2O0tLS0LNnTwwbNqzAy8yZMweLFy/GihUrcPnyZRgaGsLPzw8pKSklmJSo4ohKjML0M9MBABObTYSWRGPfYoioAtPYE49Mn575Brx+/foC9RcEAQEBAfjpp5/QpUsXAMDGjRthbW2NvXv34vPPPy+pqEQVxi+nf0Fcahw8bDwwqOEgseMQERVKhfla9+zZM7x+/Rq+vr7KNlNTU3h5eSEwMDDP5VJTUxEXF6fyQ0Q53Yu6h5XXVwIAFvgt4KgREWmsCvPu9fr1awCAtbW1Sru1tbXyvtz4+/vD1NRU+WNnZ1eiOYk01fij4yEX5Ohauyt8HH3EjkNEVGhlqjiaNGkSJBJJvj8PHjwo1UyTJ09GbGys8ufFixel+vhEmuDI4yM49PgQdLR0MMd3jthxiIiKpEzNORo3bhwGDBiQbx9nZ+dCrdvGxgYAEBERAVtbW2V7REQE3N3d81xOJpNBJpMV6jGJKoI0eRrGHBkDABjeeDhqVK4hbiAioiIqU8WRpaUlLC1L5oRxTk5OsLGxwYkTJ5TFUFxcHC5fvqzWEW9EpGrJ5SV48OYBLA0sMc1nmthxiIiKrEztVlNHWFgYgoKCEBYWBrlcjqCgIAQFBSEhIUHZp3bt2tizZw8AQCKRYMyYMZgxYwb279+P27dvo1+/fqhSpQq6du0q0rMg0myv4l8pD933b+sPMz0zcQMRERWDMjVypI6pU6diw4YNytseHh4AgFOnTsHHxwcAEBISgtjYWGWfiRMnIjExEUOGDEFMTAxatGiBw4cPQ09Pr1SzE5UXk05MQnxaPBpXaYyBHgPFjkNEVCwkgiAIYofQJHFxcTA1NUVsbCxMTEzEjkMkmn0P9qHrtq4AgMvfXEaTqk3EDURElA91Pr81drcaEYnrp1M/AQCGNRrGwoiIyhUWR0SktsOPD+NO5B1oSbTwW5vfxI5DRFSsWBwRkVpexr9Ej+09AAD9G/RHZYPKIiciIipeLI6ISC0zz85EYnoimlRtghWfrBA7DhFRsWNxREQFFpMSg9U3VwMAZvvOhq5UV+RERETFj8URERXY7vu7kSZPg6ulK6+fRkTlFosjIioQhaDAmptrAABfuH0hchoiopLD4oiICmTNjTW4+OIidKW66Fu/r9hxiIhKDIsjIvqgpPQk/HLmFwCZlwlxNHMUNQ8RUUlicUREH/TTyZ/wMv4l7E3tMbzxcLHjEBGVKBZHRJSvh28fIuBSAABgeaflkGnLxA1ERFTCWBwRUb5W31gNAQI6uHRAxxodxY5DRFTiWBwRUZ7uR93H0qtLAQBDPYeKnIaIqHSwOCKiXAmCgKH/DEVSehLqW9dHp5qdxI5ERFQqWBwRUa6WXl2Kc2HnoKeth/2f74e2lrbYkYiISgWLIyLKYe+DvRh1aBQAYGqrqXAwcxA5ERFR6WFxREQqttzagp47ekKAgCENh2BSi0liRyIiKlUcJycipb/v/I0v93wJAOhbry/+6PgHJBKJyKmIiEoXR46ICADwJukNRhwcAQD4rtF32NhtI3SkOiKnIiIqfSyOiAgAMP7oeLxNfot6VvUQ0D4AWhK+PRBRxcR3PyLCvgf7sCF4A4DMs2BzxIiIKjIWR0QV3M1XN/HNgW8AABObTURz++YiJyIiEheLI6IKLF2ejs93fY43SW/gbuOOH1v9KHYkIiLRsTgiqsAWXlqIh28fwtLAEqf6n4KJzETsSEREomNxRFRB3Yu6h8knJgMAfm3zK8z0zMQNRERURrA4IqqAEtMS8cWuL6AQFPi05qe8qCwRUTYsjogqoMEHBuNWxC1YG1pjacelPNEjEVE2LI6IKpgdd3fgrzt/QSqRYlevXbAztRM7EhFRmcLiiKgC2XZnG/ru7gsAmNRiEg/bJyLKBa+tRlRBnAk9gy/3fIkMRQZ61O2Bn1v9LHYkIqIyicURUQWgEBQY9u8wZCgy0Mu1F/767C9eHoSIKA98dySqAOZemIv7b+5DAglm+85mYURElA++QxKVc7cibuHHk5lnvv6p1U9wNHMUNxARURnH4oioHFMICow7Og5yQQ53G3dMaTlF7EhERGUeiyOicipDkYF+e/rh+NPj0JXq4u/P/oaetp7YsYiIyjwWR0TlUJo8Dd/9+x223N4CAAjwC0Ati1oipyIi0gwsjojKoWmnpuHPG38CAGZ9NAvDGg8TORERkebgofxE5UzImxAsubIEALC+y3r0d+8vciIiIs3CkSOicuTE0xPw2+yHxPRE+Dj64KsGX4kdiYhI43DkiKiceJf8Dr139sbb5LfQ09bDso7LeD4jIqJC4DsnUTmQnJ6Mrtu64m3yW+hr6+Pa4GuoY1lH7FhERBqJxRGRBpMr5Fh3cx1qL62Ns8/PwkRmgsBBgXC1chU7GhGRxuJuNSINlZqRisEHBmPTrU0AACtDK2zrsQ0NbBqInIyISLOxOCLSQLcjbqPz350RGhMKAPi+6feY+dFM6OvoixuMiKgc0NjdajNnzkSzZs1gYGAAMzOzAi0zYMAASCQSlZ/27duXbFCiYpSUnoQfT/yIpmuaIjQmFLZGttjZcycW+C1gYUREVEw0duQoLS0NPXv2hLe3N9asWVPg5dq3b49169Ypb8tkspKIR1Tstt/djrFHxiI8PhwA0NqhNfb03oNK+pVETkZEVL5obHE0ffp0AMD69evVWk4mk8HGxqYEEhEVr/jUeOy8txOvEl7hSvgV7AvZBwCoZlINi9svRtfaXSGRSEROSURU/mhscVRYp0+fhpWVFSpVqoSPPvoIM2bMQOXKlfPsn5qaitTUVOXtuLi40ohJFdyOuzswaP8gxKfFq7QPbjgYSzosgUybI55ERCWlQhVH7du3R/fu3eHk5IQnT55gypQp6NChAwIDAyGVSnNdxt/fXzlKRVQSUjJScOjRIUQkRuDR20e4FH4JF19cBJA5SvSx88ewNrRG51qd4W3nLXJaIqLyTyIIgiB2iCyTJk3C7Nmz8+1z//591K5dW3l7/fr1GDNmDGJiYtR+vKdPn6J69eo4fvw42rZtm2uf3EaO7OzsEBsbCxMTE7UfkwjI3GW2494OzA+cj3tR93Lcr62ljXHe4zDzo5mQauVeuBMRUcHFxcXB1NS0QJ/fZWrkaNy4cRgwYEC+fZydnYvt8ZydnWFhYYHHjx/nWRzJZDJO2qYiEQQBb5Pf4tm7ZwiNCcW5sHNYc3MNktKTlH2qGleFZxVPOJk5wc3KDR87fwwHMwcRUxMRVVxlqjiytLSEpaVlqT3ef//9h7dv38LW1rbUHjMvb5PeIiEtQaVNQM5BvbwG+graN7d+6vQticcvi89JnXXGp8Uj5E0I3ia/VbalydMQ9DoIT949QWhMaI7/WwBwMXfB1+5fo0fdHnCu5MwRIiKiMqJMFUfqCAsLQ3R0NMLCwiCXyxEUFAQAcHFxgZGREQCgdu3a8Pf3R7du3ZCQkIDp06fjs88+g42NDZ48eYKJEyfCxcUFfn5+Ij6TTD+e/BErr68UOwaVIFsjWziaOaKaSTX4Ovvia4+voa2lsS9BIqJyS2PfmadOnYoNGzYob3t4eAAATp06BR8fHwBASEgIYmNjAQBSqRS3bt3Chg0bEBMTgypVqqBdu3b47bffysRuMx0tHehr5zyJX26HakuQ++HbBe2b1+HfBe1bEo9fFp9TQdcp1ZKieqXqcDB1gJbkf+dVdarkhIa2DeFk5gQHMwfoaevluj4iIipbytSEbE2gzoQuIiIiKhvU+fzW2MuHEBEREZUEFkdERERE2bA4IiIiIsqGxRERERFRNiyOiIiIiLJhcURERESUDYsjIiIiomxYHBERERFlw+KIiIiIKBsWR0RERETZsDgiIiIiyobFEREREVE2LI6IiIiIsmFxRERERJSNttgBNI0gCACAuLg4kZMQERFRQWV9bmd9jueHxZGa4uPjAQB2dnYiJyEiIiJ1xcfHw9TUNN8+EqEgJRQpKRQKvHz5EsbGxpBIJGLHEV1cXBzs7Ozw4sULmJiYiB2n3OJ2Lh3czqWD27n0cFv/jyAIiI+PR5UqVaCllf+sIo4cqUlLSwvVqlUTO0aZY2JiUuFfeKWB27l0cDuXDm7n0sNtnelDI0ZZOCGbiIiIKBsWR0RERETZsDiiIpHJZJg2bRpkMpnYUco1bufSwe1cOridSw+3deFwQjYRERFRNhw5IiIiIsqGxRERERFRNiyOiIiIiLJhcURERESUDYsjKnapqalwd3eHRCJBUFCQ2HHKldDQUAwaNAhOTk7Q19dH9erVMW3aNKSlpYkdrVxYunQpHB0doaenBy8vL1y5ckXsSOWKv78/GjduDGNjY1hZWaFr164ICQkRO1a59/vvv0MikWDMmDFiR9EYLI6o2E2cOBFVqlQRO0a59ODBAygUCqxcuRJ3797FwoULsWLFCkyZMkXsaBpv27ZtGDt2LKZNm4YbN26gQYMG8PPzQ2RkpNjRyo0zZ85g+PDhuHTpEo4dO4b09HS0a9cOiYmJYkcrt65evYqVK1eifv36YkfRKDyUn4rVoUOHMHbsWOzatQuurq64efMm3N3dxY5Vrs2dOxfLly/H06dPxY6i0by8vNC4cWP88ccfADKvo2hnZ4eRI0di0qRJIqcrn6KiomBlZYUzZ86gVatWYscpdxISEtCwYUMsW7YMM2bMgLu7OwICAsSOpRE4ckTFJiIiAoMHD8amTZtgYGAgdpwKIzY2Fubm5mLH0GhpaWm4fv06fH19lW1aWlrw9fVFYGCgiMnKt9jYWADg328JGT58ODp16qTyd00FwwvPUrEQBAEDBgzAt99+i0aNGiE0NFTsSBXC48ePsWTJEsybN0/sKBrtzZs3kMvlsLa2Vmm3trbGgwcPREpVvikUCowZMwbNmzeHm5ub2HHKnb///hs3btzA1atXxY6ikThyRPmaNGkSJBJJvj8PHjzAkiVLEB8fj8mTJ4sdWSMVdDtnFx4ejvbt26Nnz54YPHiwSMmJCmf48OG4c+cO/v77b7GjlDsvXrzA6NGjsWXLFujp6YkdRyNxzhHlKyoqCm/fvs23j7OzM3r16oUDBw5AIpEo2+VyOaRSKfr27YsNGzaUdFSNVtDtrKurCwB4+fIlfHx80LRpU6xfvx5aWvyeUxRpaWkwMDDAzp070bVrV2V7//79ERMTg3379okXrhwaMWIE9u3bh7Nnz8LJyUnsOOXO3r170a1bN0ilUmWbXC6HRCKBlpYWUlNTVe6jnFgcUbEICwtDXFyc8vbLly/h5+eHnTt3wsvLC9WqVRMxXfkSHh6ONm3awNPTE5s3b+abXDHx8vJCkyZNsGTJEgCZu33s7e0xYsQITsguJoIgYOTIkdizZw9Onz6NGjVqiB2pXIqPj8fz589V2gYOHIjatWvjhx9+4G7MAuCcIyoW9vb2KreNjIwAANWrV2dhVIzCw8Ph4+MDBwcHzJs3D1FRUcr7bGxsREym+caOHYv+/fujUaNGaNKkCQICApCYmIiBAweKHa3cGD58OLZu3Yp9+/bB2NgYr1+/BgCYmppCX19f5HTlh7GxcY4CyNDQEJUrV2ZhVEAsjog0yLFjx/D48WM8fvw4R9HJQeCi6d27N6KiojB16lS8fv0a7u7uOHz4cI5J2lR4y5cvBwD4+PiotK9btw4DBgwo/UBEeeBuNSIiIqJsOIuTiIiIKBsWR0RERETZsDgiIiIiyobFEREREVE2LI6IiIiIsmFxRERERJQNiyMiIiKibFgcEREREWXD4oiIyhVBEDBkyBCYm5tDIpEgKCgo1zYiorzwDNlEVK4cOnQIXbp0wenTp+Hs7AwLCwscO3YsR5u2dtGunuTj4wN3d3cEBAQUT3AiKjN4bTUiKleePHkCW1tbNGvWLN82sWRkZBS5MCOiksXdakSkUVJTUzFq1ChYWVlBT08PLVq0wNWrVwEAAwYMwMiRIxEWFgaJRAJHR8dc2wBg586dqFevHvT19VG5cmX4+voiMTERAKBQKODv7w8nJyfo6+ujQYMG2LlzpzLDgAEDcObMGSxatAgSiQQSiQShoaE5soaGhkIikWD79u1o2bIlZDIZ9u/fX+LbiIiKhl9fiEijTJw4Ebt27cKGDRvg4OCAOXPmwM/PD48fP8aiRYtQvXp1rFq1ClevXoVUKoWurm6OtlevXuGLL77AnDlz0K1bN8THx+PcuXPImmXg7++PzZs3Y8WKFahRowbOnj2LL7/8EpaWlmjdujUWLVqEhw8fws3NDb/++isAwNLSMkfW4OBgAMDcuXMxa9YsODk55dqPiMoWFkdEpDESExOxfPlyrF+/Hh06dAAA/Pnnnzh27BjWrFmDCRMmwNjYGFKpFDY2Nsrl3m+7ceMGMjIy0L17dzg4OAAA6tWrByBzZGrWrFk4fvw4vL29AQDOzs44f/48Vq5cidatW8PU1BS6urowMDBQeZz3BQUFwdDQEDt27FCOWBFR2cfiiIg0xpMnT5Ceno7mzZsr23R0dNCkSRPcv3+/wOtp0KAB2rZti3r16sHPzw/t2rVDjx49UKlSJTx+/BhJSUn4+OOPVZZJS0uDh4eHWnmDg4PRuXNnFkZEGobFERFVOFKpFMeOHcPFixdx9OhRLFmyBD/++CMuX76MhIQEAMC///6LqlWrqiwnk8nUepygoCBMmjSp2HITUenghGwi0hjVq1eHrq4uLly4oGxLT0/H1atXUbduXbXWJZFI0Lx5c0yfPh03b96Erq4u9uzZg7p160ImkyEsLAwuLi4qP3Z2dsrldXV1IZfL81x/XFwcQkND1R5tIiLxceSIiDSGoaEhhg0bhgkTJsDc3Bz29vaYM2cOkpKSMGjQoAKv5/Llyzhx4gTatWsHKysrXL58GVFRUahTpw6MjY0xfvx4fP/991AoFGjRogViY2Nx4cIFmJiYoH///gAAR0dHXL58GaGhoTAyMoK5uTm0tP73fTM4OBhSqVQ5l4mINAeLIyLSKL///jsUCgW++uorxMfHo1GjRjhy5AgqVapU4HWYmJjg7NmzCAgIQFxcHBwcHDB//nzlJO/ffvsNlpaW8Pf3x9OnT2FmZoaGDRtiypQpynWMHz8e/fv3R926dZGcnIxnz56pzC0KDg5GrVq1oKenV2zPnYhKB8+QTURERJQN5xwRERERZcPiiIiIiCgbFkdERERE2bA4IiIiIsqGxRERERFRNiyOiIiIiLJhcURERESUDYsjIiIiomxYHBERERFlw+KIiIiIKBsWR0RERETZsDgiIiIiyub/AGfLCqzIz4ZaAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "output=np.c_[r_list,beta,beta_3]\n",
    "pd.DataFrame(output).to_csv('r_beta_normal_10_3.csv',header=False)\n",
    "\n",
    "plt.plot(r_list, beta, \"-\", color='green')\n",
    "plt.plot(r_list, beta_3, \"--\", color='green')\n",
    "plt.legend([r'$n=10$',r'$n=3$'])\n",
    "plt.xlabel('offset $r$')\n",
    "plt.ylabel(r'bias ${\\beta}(r)$')\n",
    "plt.title('Relationship between offset and bias, n = 10 and 3, Normal')\n",
    "#plt.show()\n",
    "plt.savefig(\"bias_n_10_3_normal.png\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "000c5666-43aa-46aa-9542-eef32dbc51db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Relationship between offset and bias, n = 2, Normal')"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjkAAAHICAYAAACszftMAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8g+/7EAAAACXBIWXMAAA9hAAAPYQGoP6dpAABkOUlEQVR4nO3dd1QU198G8GdZYOmggKLSxBorCIgFlVjAEntXFGyx18SCSWzREEvs0Wgs2KNiYknssRtFVCBGY0FBEFTAQq+78/7hy/6yggoIDLs8n3M4yd6dnXl23PLde+/MSARBEEBERESkYbTEDkBERERUEljkEBERkUZikUNEREQaiUUOERERaSQWOURERKSRWOQQERGRRmKRQ0RERBqJRQ4RERFpJBY5REREpJFY5GiYc+fOQSKR4Ny5c8W6XolEgnnz5hXrOgsrMjISEokEy5Yt++Cy8+bNg0QiKbZt5+7XwMDAYlsn/U9OTg5mzJgBGxsbaGlpoUePHgCAlJQUjBw5ElZWVpBIJJgyZYqoOUuTvb09fH1937uMmO8JKp98fX1hb28vdowCY5EjooCAAEgkEuWftrY2qlWrBl9fX8TExJR6nqNHj4peyJQnf/31F+bNm4fXr1+LHUV0W7ZswdKlS9GnTx9s27YNU6dOBQB89913CAgIwNixY7Fjxw4MGTKkWLcbGxuLefPmITQ0tFjXS+rhzz//xPDhw1G7dm0YGBjAwcEBI0eOxNOnT4u8ztwfRBKJBDdu3Mhzv6+vL4yMjD4mNhWCttgBCFiwYAGqV6+OjIwMXL16FQEBAbh06RL++ecf6OnplVqOo0eP4scff8y30ElPT4e2tvq8XL7++mvMmjVL7Bjv9ddff2H+/Pnw9fWFmZmZ2HFEdebMGVSrVg0rVqzI096sWTPMnTu3RLYbGxuL+fPnw97eHo6OjiWyjbJCHd4TpW3mzJl4+fIl+vbti1q1auHRo0dYu3Ytfv/9d4SGhsLKyuqj1j9v3jwcOXKkmNJSUajPt5YG69SpE1xcXAAAI0eOhIWFBRYvXozDhw+jX79+Iqd7ozSLreKgra2tVkVZeRcXF5dvoRcXF4d69eqVfiANxPdEXsuXL4e7uzu0tP43qNGxY0e0adMGa9euxcKFC4u8bkdHR/z++++4efMmmjRpUhxx85WWlgYDA4MSW7+643BVGdSqVSsAwMOHD1Xa7969iz59+qBixYrQ09ODi4sLDh8+/MH1Xbx4EX379oWtrS1kMhlsbGwwdepUpKenK5fx9fXFjz/+CAAqQ2i58puTExISgk6dOsHExARGRkZo164drl69qrJM7pDc5cuXMW3aNFhaWsLQ0BA9e/ZEfHy8yrLXr1+Hl5cXLCwsoK+vj+rVq2P48OH5PqeNGzeiRo0akMlkcHV1RXBwsMr9+c0/kEgkmDBhAnbt2oU6depAT08Pzs7OuHDhwgf3YS65XI7Zs2fDysoKhoaG6NatG6Kjo/MsFxQUhI4dO8LU1BQGBgZo06YNLl++rJJv+vTpAIDq1asr93dkZCR69eqV50Oxa9eukEgkKv/eQUFBkEgkOHbsmLLt9evXmDJlCmxsbCCTyVCzZk0sXrwYCoVCZX0KhQIrV65E/fr1oaenh8qVK2P06NF49eqVynL29vb47LPPcOnSJTRt2hR6enpwcHDA9u3bC7S/UlNT8cUXXyjz1KlTB8uWLYMgCAD+N6fk7NmzuH37tnI/5Hb5R0RE4I8//lDZPwCwZs0a1K9fHwYGBqhQoQJcXFywe/dulW3HxMRg+PDhqFy5MmQyGerXr48tW7Yo7z937hxcXV0BAMOGDVNuIyAg4J3P5/Hjxxg3bhzq1KkDfX19mJubo2/fvspcuQrzuhcEAQsXLoS1tTUMDAzw6aef4vbt2wXav/+1YsUK2NnZQV9fH23atME///yjcn9+74mtW7eibdu2qFSpEmQyGerVq4f169fnWXdh3psfkpsjPDxc2YtpamqKYcOGIS0trUjrLKrWrVurFDi5bRUrVsS///77UeueOHEiKlSoUOApAOvWrUP9+vUhk8lQtWpVjB8/Ps9QtoeHBxo0aIAbN26gdevWMDAwwOzZs1XmZv34449wcHCAgYEBPD09ER0dDUEQ8O2338La2hr6+vro3r07Xr58qbLuQ4cOoUuXLqhatSpkMhlq1KiBb7/9FnK5/KP2g9hY1pdBuR+YFSpUULbdvn0bLVu2RLVq1TBr1iwYGhpi37596NGjBw4cOICePXu+c3379+9HWloaxo4dC3Nzc1y7dg1r1qzBkydPsH//fgDA6NGjERsbi1OnTmHHjh0fzHj79m20atUKJiYmmDFjBnR0dLBhwwZ4eHjg/PnzcHNzU1k+9w0/d+5cREZGYuXKlZgwYQL27t0L4M0vdk9PT1haWmLWrFkwMzNDZGQkfv311zzb3r17N5KTkzF69GhIJBIsWbIEvXr1wqNHj6Cjo/Pe3OfPn8fevXsxadIkyGQyrFu3Dh07dsS1a9fQoEGDDz7vRYsWQSKRYObMmYiLi8PKlSvRvn17hIaGQl9fH8CbIZZOnTrB2dkZc+fOhZaWlvLL5OLFi2jatCl69eqF+/fvY8+ePVixYgUsLCwAAJaWlmjVqhUOHTqEpKQkmJiYQBAEXL58GVpaWrh48SK6desG4E3xqqWlhZYtWwJ484uuTZs2iImJwejRo2Fra4u//voLfn5+ePr0KVauXKl8HqNHj0ZAQACGDRuGSZMmISIiAmvXrkVISAguX76ssh/Dw8PRp08fjBgxAj4+PtiyZQt8fX3h7OyM+vXrv3NfCYKAbt264ezZsxgxYgQcHR1x4sQJTJ8+HTExMVixYgUsLS2xY8cOLFq0CCkpKfD39wcAfPLJJ9ixYwemTp0Ka2trfPHFF8r98/PPP2PSpEno06cPJk+ejIyMDPz9998ICgrCoEGDAADPnz9Hs2bNlIWtpaUljh07hhEjRiApKQlTpkzBJ598ggULFmDOnDn4/PPPlT8uWrRo8c7nFBwcjL/++gsDBgyAtbU1IiMjsX79enh4eODOnTt5flF/6HUPAHPmzMHChQvRuXNndO7cGTdv3oSnpyeysrLe80pUtX37diQnJ2P8+PHIyMjAqlWr0LZtW9y6dQuVK1d+5+PWr1+P+vXro1u3btDW1saRI0cwbtw4KBQKjB8/HkDh3puF0a9fP1SvXh3+/v64efMmNm3ahEqVKmHx4sXvfVxaWlqBiiGpVKryGVpQKSkpSElJUb4ni8rExARTp07FnDlzPtibM2/ePMyfPx/t27fH2LFjce/ePaxfvx7BwcF53o8vXrxAp06dMGDAAHh7e6v8++7atQtZWVmYOHEiXr58iSVLlqBfv35o27Ytzp07h5kzZyI8PBxr1qzBl19+qVL0BwQEwMjICNOmTYORkRHOnDmDOXPmICkpCUuXLv2ofSEqgUSzdetWAYBw+vRpIT4+XoiOjhYCAwMFS0tLQSaTCdHR0cpl27VrJzRs2FDIyMhQtikUCqFFixZCrVq1lG1nz54VAAhnz55VtqWlpeXZtr+/vyCRSITHjx8r28aPHy+86yUBQJg7d67ydo8ePQRdXV3h4cOHyrbY2FjB2NhYaN26dZ7n2L59e0GhUCjbp06dKkilUuH169eCIAjCb7/9JgAQgoOD37m/IiIiBACCubm58PLlS2X7oUOHBADCkSNHlG1z587N81wACACE69evK9seP34s6OnpCT179nzndgXhf/u1WrVqQlJSkrJ93759AgBh1apVgiC8+TepVauW4OXlpfJ809LShOrVqwsdOnRQti1dulQAIERERKhsKzg4WAAgHD16VBAEQfj7778FAELfvn0FNzc35XLdunUTnJyclLe//fZbwdDQULh//77K+mbNmiVIpVIhKipKEARBuHjxogBA2LVrl8pyx48fz9NuZ2cnABAuXLigbIuLixNkMpnwxRdfvHefHTx4UAAgLFy4UKW9T58+gkQiEcLDw5Vtbdq0EerXr59nHXZ2dkKXLl1U2rp3757vsv81YsQIoUqVKkJCQoJK+4ABAwRTU1PleyJ3X2/duvW968uV33vpypUrAgBh+/btyraCvu7j4uIEXV1doUuXLirLzZ49WwAg+Pj4vDdP7ntCX19fePLkibI9KChIACBMnTpV2ZbfeyK/5+Pl5SU4ODgobxfkvVkYuTmGDx+u0t6zZ0/B3Ny8wI//0J+dnV2R8n377bcCAOHPP/8s0uNzPyv2798vvH79WqhQoYLQrVs35f0+Pj6CoaGh8nbua8DT01OQy+XK9rVr1woAhC1btijb2rRpIwAQfvrpJ5Vt5r4OLC0tla8tQRAEPz8/AYDQuHFjITs7W9k+cOBAQVdXV+X7JL/XwujRowUDAwOV5Xx8fIq8b8XA4aoyoH379rC0tISNjQ369OkDQ0NDHD58GNbW1gCAly9f4syZM+jXrx+Sk5ORkJCAhIQEvHjxAl5eXnjw4MF7j8bK7WEA3gwfJCQkoEWLFhAEASEhIYXOK5fLcfLkSfTo0QMODg7K9ipVqmDQoEG4dOkSkpKSVB7z+eefq3SVt2rVCnK5HI8fPwYA5XyM33//HdnZ2e/dfv/+/VV+oeX+An/06NEHszdv3hzOzs7K27a2tujevTtOnDhRoG7ZoUOHwtjYWHm7T58+qFKlCo4ePQoACA0NxYMHDzBo0CC8ePFC+W+VmpqKdu3a4cKFC3mGjt7m5OQEIyMj5TDaxYsXYW1tjaFDh+LmzZtIS0uDIAi4dOmS8rkDb3rsWrVqhQoVKii3m5CQgPbt20MulyvXt3//fpiamqJDhw4qyzk7O8PIyAhnz55VyVOvXj2V7VhaWqJOnTof3N9Hjx6FVCrFpEmTVNq/+OILCIKgMsxWGGZmZnjy5EmeIcpcgiDgwIED6Nq1KwRBUHmOXl5eSExMxM2bN4u07f++l7Kzs/HixQvUrFkTZmZm+a7zQ6/706dPK395/3e5wh4q36NHD1SrVk15u2nTpnBzc1O+LgvyfBITE5GQkIA2bdrg0aNHSExMBFC492ZhjBkzRuV2q1at8OLFizyfHW8bOnQoTp069cG/Xbt2FTrThQsXMH/+fGXvx8cyNTXFlClTcPjw4Xd+1ua+BqZMmaIydDZq1CiYmJjgjz/+UFleJpNh2LBh+a6rb9++MDU1Vd7O7VH39vZWmY/l5uaGrKwsle+N/74Wcr9nWrVqhbS0NNy9e7cQz7ps4XBVGfDjjz+idu3aSExMxJYtW3DhwgXIZDLl/eHh4RAEAd988w2++eabfNcRFxen8iH3X1FRUZgzZw4OHz6cZ85F7gdZYcTHxyMtLQ116tTJc98nn3wChUKB6OholaEMW1tbleVyi5TcPG3atEHv3r0xf/58rFixAh4eHujRowcGDRqksi8Ksq73qVWrVp622rVrIy0tDfHx8R88muLtx0skEtSsWVM5xPjgwQMAgI+PzzvXkZiY+N5udKlUiubNm+PixYsA3hQ5rVq1gru7O+RyOa5evYrKlSvj5cuXKsXHgwcP8Pfff8PS0jLf9cbFxSmXS0xMRKVKld67XK639zfwZp9/aH8/fvwYVatWVSkKgTevkdz7i2LmzJk4ffo0mjZtipo1a8LT0xODBg1SDtvFx8fj9evX2LhxIzZu3JjvOt5+jgWVnp4Of39/bN26FTExMcq5RUD+76UPvVZz98HbrytLS8tCDbW863W9b9++9z7u8uXLmDt3Lq5cuZJnCCgxMRGmpqaFem8Wxvv2jYmJyTsf5+DgoPLjqrjcvXsXPXv2RIMGDbBp06ZiW+/kyZOxYsUKzJs3D4cOHcpzf+5r4O3PU11dXTg4OOR5n1SrVg26urr5buvtfZpb8NjY2OTb/t/38O3bt/H111/jzJkzeQrNonxPlBUscsqApk2bKo+u6tGjB9zd3TFo0CDcu3cPRkZGyl/+X375Jby8vPJdR82aNfNtl8vl6NChA16+fImZM2eibt26MDQ0RExMDHx9fT/Yq1BcpFJpvu25XxK5J9q7evUqjhw5ghMnTmD48OH44YcfcPXqVZXzSnxoXWLK3Z9Lly595yHJBTlHhru7OxYtWoSMjAxcvHgRX331FczMzNCgQQNcvHhROQ7/3yJHoVCgQ4cOmDFjRr7rrF27tnK5SpUqvfOX7ttFUlnb35988gnu3buH33//HcePH8eBAwewbt06zJkzB/Pnz1f+G3h7e7+z2GzUqFGRtj1x4kRs3boVU6ZMQfPmzWFqagqJRIIBAwbk+14qa/vuvx4+fIh27dqhbt26WL58OWxsbKCrq4ujR49ixYoVyudTmPdmYRR13+TOmSnI+t9V8L8tOjoanp6eMDU1xdGjR/MU5h8jtzdn3rx5Reo5f9t/e1ze9q59+qF9/fr1a7Rp0wYmJiZYsGABatSoAT09Pdy8eRMzZ84ste+JksAip4yRSqXw9/fHp59+irVr12LWrFnKXy06Ojpo3759odZ369Yt3L9/H9u2bcPQoUOV7adOncqzbEHPhmppaQkDAwPcu3cvz313796FlpZWnl8OBdWsWTM0a9YMixYtwu7duzF48GD88ssvGDlyZJHW97bcnpb/un//PgwMDAr0gfj24wVBQHh4uPJLs0aNGgDeTDr80L/V+/Z3q1atkJWVhT179iAmJkZZzLRu3VpZ5NSuXVtl0mGNGjWQkpLywe3WqFEDp0+fRsuWLd/7gfmx7OzscPr0aSQnJ6t8aeR2fdvZ2RV53YaGhujfvz/69++PrKws9OrVC4sWLYKfnx8sLS1hbGwMuVz+Uf8G+QkMDISPjw9++OEHZVtGRkaRT+iYuw8ePHig0jsRHx9foJ7JXO96Xb/vzLRHjhxBZmYmDh8+rNID8PZwZa6Sfm8W1LJlyzB//vwPLmdnZ5fnqLf8vHjxAp6ensjMzMSff/6JKlWqFENKVVOmTMHKlSsxf/78PKdKyH0N3Lt3T+U1kJWVhYiIiEJ/5hfFuXPn8OLFC/z6669o3bq1sj0iIqLEt13SOCenDPLw8EDTpk2xcuVKZGRkoFKlSvDw8MCGDRvyPRPn24ek/lduBf/fX0eCIGDVqlV5ljU0NASAD35gS6VSeHp64tChQyofIs+fP8fu3bvh7u7+3u7m/Lx69SrPL7jcnpDMzMxCret9rly5ojJ3Ijo6GocOHYKnp+c7f+38V+5RLLkCAwPx9OlTdOrUCQDg7OyMGjVqYNmyZfn+2vzvv9X79rebmxt0dHSwePFiVKxYUTn016pVK1y9ehXnz59X6cUB3hytcuXKFZw4cSLP+l6/fo2cnBzlcnK5HN9++22e5XJycortDMydO3eGXC7H2rVrVdpXrFgBiUSi3GeF9eLFC5Xburq6qFevHgRBQHZ2NqRSKXr37o0DBw7kOYwaKPi/QX6kUmme1+maNWuKfJht+/btoaOjgzVr1qis979HwhXEwYMHVeZXXLt2DUFBQe/dx/l9NiQmJmLr1q0qy5XWe7OginNOTmpqKjp37oyYmBgcPXo032G/4pDbm3Po0KE8Z9du3749dHV1sXr1apX9vHnzZiQmJqJLly4lkum/8nstZGVlYd26dSW+7ZLGnpwyavr06ejbty8CAgIwZswY/Pjjj3B3d0fDhg0xatQoODg44Pnz57hy5QqePHmCsLCwfNdTt25d1KhRA19++SViYmJgYmKCAwcO5PsrMXdC7qRJk+Dl5QWpVIoBAwbku96FCxfi1KlTcHd3x7hx46CtrY0NGzYgMzMTS5YsKfTz3bZtG9atW4eePXuiRo0aSE5Oxs8//wwTExN07ty50Ot7lwYNGsDLy0vlEHIABfplCAAVK1aEu7s7hg0bhufPn2PlypWoWbMmRo0aBQDQ0tLCpk2b0KlTJ9SvXx/Dhg1DtWrVEBMTg7Nnz8LExER5BtTc/f3VV19hwIAB0NHRQdeuXWFoaAgDAwM4Ozvj6tWrynPkAG96clJTU5GampqnyJk+fToOHz6Mzz77THmId2pqKm7duoXAwEBERkbCwsICbdq0wejRo+Hv74/Q0FB4enpCR0cHDx48wP79+7Fq1Sr06dPno/d1165d8emnn+Krr75CZGQkGjdujJMnT+LQoUOYMmWKstersDw9PWFlZYWWLVuicuXK+Pfff7F27Vp06dJF2WP0/fff4+zZs3Bzc8OoUaNQr149vHz5Ejdv3sTp06eV5wipUaMGzMzM8NNPP8HY2BiGhoZwc3ND9erV8932Z599hh07dsDU1BT16tXDlStXcPr0aZibmxfpuVhaWuLLL7+Ev78/PvvsM3Tu3BkhISE4duxYoQ5hrlmzJtzd3TF27FhkZmZi5cqVMDc3f+fQJfBmP+rq6qJr164YPXo0UlJS8PPPP6NSpUoqP6YK+t709fXFtm3bEBERUaLXNirOOTmDBw/GtWvXMHz4cPz7778q58YxMjJSXkMN+N9h3mfPnoWHh0eht5U7NycsLExZXANvXgN+fn6YP38+OnbsiG7duuHevXtYt24dXF1d4e3t/TFPsUBatGiBChUqwMfHB5MmTYJEIsGOHTvKxLDqRyu147goj9zDTPM7NFMulws1atQQatSoIeTk5AiCIAgPHz4Uhg4dKlhZWQk6OjpCtWrVhM8++0wIDAxUPi6/Q8jv3LkjtG/fXjAyMhIsLCyEUaNGCWFhYXkOnc3JyREmTpwoWFpaChKJROVwU7x1CLkgCMLNmzcFLy8vwcjISDAwMBA+/fRT4a+//irQc3w7582bN4WBAwcKtra2gkwmEypVqiR89tlnKod75x4muXTp0jz76+187zqEfPz48cLOnTuFWrVqCTKZTHByclLZV++Sm3fPnj2Cn5+fUKlSJUFfX1/o0qWLymH4uUJCQoRevXoJ5ubmgkwmE+zs7IR+/frlOSz122+/FapVqyZoaWnlOZx8+vTpAgBh8eLFKo+pWbOmAEDl8P1cycnJgp+fn1CzZk1BV1dXsLCwEFq0aCEsW7ZMyMrKUll248aNgrOzs6Cvry8YGxsLDRs2FGbMmCHExsYql8nvEG5BeHMoa5s2bT6435KTk4WpU6cKVatWFXR0dIRatWoJS5cuVTlcOnd9BT2EfMOGDULr1q2V+7ZGjRrC9OnThcTERJXlnj9/LowfP16wsbERdHR0BCsrK6Fdu3bCxo0bVZY7dOiQUK9ePUFbW/uDh5O/evVKGDZsmGBhYSEYGRkJXl5ewt27dwU7OzuVw70L+roXhDfv9fnz5wtVqlQR9PX1BQ8PD+Gff/7Js878/Pc98cMPPwg2NjaCTCYTWrVqJYSFhaksm9974vDhw0KjRo0EPT09wd7eXli8eLGwZcsWlddiQd6bgiAIvXv3FvT19YVXr169N3Nujvj4eJX23H329ikVSlLuKRLy+3v7MOkvvvhCkEgkwr///vvedf73EPK35T73/x5Cnmvt2rVC3bp1BR0dHaFy5crC2LFj8+zLd71P3vXZ+K4s+b0+L1++LDRr1kzQ19cXqlatKsyYMUM4ceJEnteruh1CLhEETSjViD5MIpFg/PjxeYZPiOjjVa5cGUOHDlXvE8e9R9OmTWFnZ6c8gSqpBw5XERHRR7l9+zbS09Mxc+ZMsaOUiKSkJISFhWHbtm1iR6FCYpFDREQfpX79+h88iZ86MzExEWWSNX08Hl1FREREGok9OVRucPoZEVH5wp4cIiIi0kgscoiIiEgjlevhKoVCgdjYWBgbGxf69O5EREQkDkEQkJycjKpVq6pcvf1t5brIiY2NLfI1loiIiEhc0dHRsLa2fuf95brIyT0FfHR0dKGvtURERETiSEpKgo2NzQevGF+ui5zcISoTExMWOURERGrmQ1NNOPGYiIiINBKLHCIiItJILHKIiIhII5XrOTkFoVAokJWVJXYMtaejowOpVCp2DCIiKkdY5LxHVlYWIiIioFAoxI6iEczMzGBlZcVzEhERUalgkfMOgiDg6dOnkEqlsLGxee/Jhuj9BEFAWloa4uLiAABVqlQROREREZUHLHLeIScnB2lpaahatSoMDAzEjqP29PX1AQBxcXGoVKkSh66IiKjEsXviHeRyOQBAV1dX5CSaI7dYzM7OFjkJERGVByxyPoDzR4oP9yUREZUmFjlERESkkVjkEBERkUZikUNFsn79ejRq1Eh53a/mzZvj2LFjYsciIiJSYpFDRWJtbY3vv/8eN27cwPXr19G2bVt0794dt2/fFjsaERERABY5Gunhw4eQSCT4/fff0a5dOxgYGKBOnToICgoqtm107doVnTt3Rq1atVC7dm0sWrQIRkZGuHr1arFtg4iI6GPwPDkFJAgC0rLTRNm2gY5BoY5MCgsLg0QiwfLlyzFnzhxUq1YN48aNw6xZs3D27FmVZb/77jt89913713fnTt3YGtr+8775XI59u/fj9TUVDRv3rzAOYmISLMIgoB///0X9erVEzsKABY5BZaWnQYjfyNRtp3ilwJDXcMCLx8WFgYzMzPs3bsXlpaWAIBu3bphw4YNeZYdM2YM+vXr9971Va1aNd/2W7duoXnz5sjIyICRkRF+++23MvPCJiKi0vXy5UsMGzYMp0+fRnBwcJn4PmCRo4HCwsLQvXt3ZYEDABEREahZs2aeZStWrIiKFSsWaTt16tRBaGgoEhMTERgYCB8fH5w/f75MvLCJiKj0XLlyBQMGDEBUVBR0dXXx999/l4nvAhY5BWSgY4AUvxTRtl0YYWFh8PPzU2kLDQ1F69at8yz7McNVurq6ysLJ2dkZwcHBWLVqVb49RkREpHkUCgV++OEHzJ49Gzk5OahZsyb27dsHJycnsaMBYJFTYBKJpFBDRmJJTExEZGRknhdYaGgoJk2alGf5jxmueptCoUBmZmbBwxIRkdpKSEiAj48Pjh49CgAYMGAANmzYABMTE5GT/Q+LHA3z999/Q1tbGw0bNlS2PX78GK9evYKjo2Oe5Ys6XOXn54dOnTrB1tYWycnJ2L17N86dO4cTJ058THwiIlITP//8M44ePQo9PT2sXr0aI0eOLHOX72GRo2HCwsJQp04d6OnpKdtCQkJgZmYGe3v7YttOXFwchg4diqdPn8LU1BSNGjXCiRMn0KFDh2LbBhERlV3Tp0/HgwcPMGXKFDRq1EjsOPmSCIIgiB1CLElJSTA1NUViYmKe7rWMjAxERESgevXqKgUDFR33KRGR+oqLi4O/vz++//57yGQyUbO87/v7v9iTQ0RERO919uxZDBo0CM+ePYNUKsWyZcvEjlQgPOMxERER5Usul2P+/Plo3749nj17hnr16mH48OFixyow9uQQERFRHk+fPoW3tzfOnDkDABg+fDjWrFkDA4PCndZETCxyiIiISMXly5fRq1cvxMXFwdDQED/99BO8vb3FjlVoLHI+oBzPyy523JdEROqhSpUqyMjIQKNGjbB3717UrVtX7EhFwiLnHaRSKQAgKysL+vr6IqfRDGlpby5wqqOjI3ISIiJ6W2pqKgwN35z01sHBAadPn0aDBg3U+juQRc47aGtrw8DAAPHx8dDR0YGWFudoF5UgCEhLS0NcXBzMzMyUBSQREZUNx44dg4+PD3bu3AlPT08AgKurq8ipPh6LnHeQSCSoUqUKIiIi8PjxY7HjaAQzMzNYWVmJHYOIiP5fdnY2vv76ayxZsgQAsHz5cmWRowlY5LyHrq4uatWqhaysLLGjqD0dHR324BARlSFRUVEYMGAArly5AgCYMGECli5dKnKq4sUi5wO0tLR4dl4iItIoR44cgY+PD169egVTU1Ns3rwZvXv3FjtWsWORQ0REVI5cv34d3bp1A/Bm3s3evXtRvXp1kVOVDBY5RERE5YiLiwt8fHxQsWJFfP/999DV1RU7UolhkUNERKThDh06hJYtW8LCwgIAsGXLlnJx1LDmP0MiIqJyKiMjAxMnTkSPHj3g4+MDhUIBAOWiwAHYk0NERKSRwsPD0a9fP4SEhAAAGjRoAIVCUW4KHIBFDhERkcbZu3cvRo0aheTkZJibm2P79u3o3Lmz2LFKXfkp54iIiDRceno6xowZgwEDBiA5ORnu7u4IDQ0tlwUOwCKHiIhIY2RlZeHkyZOQSCT46quvcPbsWVhbW4sdSzQcriIiIlJzgiBAIpHA1NQU+/btw8uXLzXq8gxFxSKHiIhITaWlpWHixIlwcXHB2LFjAbw5Dw69weEqIiIiNXTnzh24urpiy5Yt+PLLLxEfHy92pDJHY4qc77//HhKJBFOmTBE7ChERUYkKCAiAi4sL7ty5AysrK/z++++wtLQUO1aZoxFFTnBwMDZs2IBGjRqJHYWIiKjEpKSkwMfHB8OGDUN6ejo6dOiA0NBQfPrpp2JHK5PUvshJSUnB4MGD8fPPP6NChQpixyEiIioRWVlZaNasGbZv3w4tLS0sWrQIx48fR+XKlcWOVmapfZEzfvx4dOnSBe3bt//gspmZmUhKSlL5IyIiUge6uroYOHAgqlWrhnPnzmH27Nnl6uzFRaHWe+eXX37BzZs34e/vX6Dl/f39YWpqqvyzsbEp4YRERERFl5SUhMjISOVtPz8//P3332jVqpV4odSI2hY50dHRmDx5Mnbt2gU9Pb0CPcbPzw+JiYnKv+jo6BJOSUREVDQhISFwdnZG165dkZaWBuDNhTUrVqwocjL1obZFzo0bNxAXF4cmTZpAW1sb2traOH/+PFavXg1tbW3I5fI8j5HJZDAxMVH5IyIiKksEQcCPP/6IZs2aITw8HImJiYiKihI7llpS25MBtmvXDrdu3VJpGzZsGOrWrYuZM2dCKpWKlIyIiKhoXr9+jVGjRiEwMBAA0K1bN2zdupW9N0WktkWOsbExGjRooNJmaGgIc3PzPO1ERERlXXBwMPr374+IiAjo6OhgyZIlmDx5MiQSidjR1JbaFjlERESaxM/PDxEREbC3t8e+ffvg6uoqdiS1JxEEQRA7hFiSkpJgamqKxMREzs8hIiJRPXnyBHPnzsUPP/wAMzMzseOUaQX9/lbbicdERETq7OrVqyqnQLG2tsbmzZtZ4BQjDlcRERGVIoVCgR9++AGzZ89GTk4OHB0d0alTJ7FjaSQWOURERKUkISEBvr6++OOPPwAA/fv3R8uWLUVOpblY5BAREZWCixcvYuDAgYiJiYFMJsPq1asxatQoHj1Vgjgnh4iIqIStXLkSn376KWJiYlC7dm1cu3YNn3/+OQucEsYih4iIqIRVq1YNcrkc3t7euHHjBho1aiR2pHKBw1VEREQlIDk5GcbGxgCAvn374vLly2jevDl7b0oRe3KIiIiKkVwux/z581GnTh08ffpU2d6iRQsWOKWMRQ4REVExefbsGTw9PTFv3jw8ffoUv/zyi9iRyjUOVxERERWD06dPY/DgwYiLi4OhoSHWr1+PIUOGiB2rXGNPDhER0UfIycnB119/DU9PT8TFxaFhw4a4fv06C5wygEUOERHRR1i2bBkWLVoEQRDw+eefIygoCHXr1hU7FoFFDhER0UeZMGECXF1dsWfPHmzYsAH6+vpiR6L/xyKHiIioELKzs7F161YIggAAMDIywtWrVzFgwACRk9HbWOQQEREVUFRUFNq0aYPhw4dj+fLlynYtLX6dlkX8VyEiIiqAw4cPw9HREVeuXIGJiQns7e3FjkQfwCKHiIjoPbKysjBt2jR0794dr169gouLC0JCQtC7d2+xo9EHsMghIiJ6h4iICLRq1QorVqwAAEyZMgWXL1+Gg4ODyMmoIHgyQCIiondISEhASEgIzMzMEBAQgO7du4sdiQqBRQ4REdF/CIKgvMaUq6srdu7cCTc3N9jZ2YmcjAqLw1VERET/Lzw8HK1atUJYWJiyrV+/fixw1BSLHCIiIgD79u1DkyZNcPnyZYwbN055HhxSXyxyiIioXEtPT8eYMWPQv39/JCcnw93dHXv37lUOWZH6YpFDRETl1r1799CsWTNs2LABEokEs2fPxtmzZ2FtbS12NCoGnHhMRETl0q1bt9C8eXOkpqbC0tISO3fuhKenp9ixqBixyCEionKpXr16aN68OXJycrBr1y5UrVpV7EhUzFjkEBFRuXHv3j3Y2tpCX18fUqkUgYGBMDIyglQqFTsalQDOySEionIhICAATZo0wZQpU5RtpqamLHA0GIscIiLSaCkpKfDx8cGwYcOQlpaGR48eITMzU+xYVApY5BARkca6desWXF1dsX37dmhpaWHhwoU4fvw4ZDKZ2NGoFHBODhERaRxBELBp0yZMmjQJGRkZqFq1Kvbs2YPWrVuLHY1KEXtyiIhI47x48QKzZs1CRkYGOnbsiNDQUBY45RB7coiISONYWFhg27ZtuH37NqZPnw4tLf6mL48kQjm+OEdSUhJMTU2RmJgIExMTseMQEVERCYKAn376CdbW1ujatavYcaiEFfT7mz05RESk1hITEzFy5EgEBgaiQoUKuHPnDqysrMSORWUAixwiIlJb169fR79+/RAREQFtbW188803qFy5stixqIxgkUNERGpHEASsXr0a06dPR3Z2Nuzt7bF37140bdpU7GhUhrDIISIitZKdnY1+/frh4MGDAICePXtiy5YtMDMzEzUXlT2cbk5ERGpFR0cHlStXhq6uLtasWYMDBw6wwKF88egqHl1FRFTmKRQKpKamwtjYGACQnp6O+/fvo3HjxiInIzEU9PubPTlERFSmvXjxAt26dUOPHj0gl8sBAPr6+ixw6IM4J4eIiMqsS5cuYeDAgXjy5AlkMhlCQkLg4uIidixSE+zJISKiMkehUMDf3x8eHh548uQJateujaCgIBY4VCjsySEiojIlLi4OQ4cOxYkTJwAAgwcPxvr165XzcYgKikUOERGVKQMHDsSZM2egr6+PtWvXYtiwYZBIJGLHIjXE4SoiIipTVqxYgSZNmuDatWsYPnw4CxwqMhY5REQkqmfPnuHXX39V3m7UqBGuX7+OBg0aiJiKNAGLHCIiEs3p06fRuHFjDBgwANeuXVO2s/eGigOLHCIiKnU5OTn45ptv4Onpibi4ONSpU4cnZaVix4nHRERUqmJiYjBo0CBcuHABADBq1CisWrUK+vr6IicjTcMih4iISs3x48cxZMgQJCQkwMjICBs3bsTAgQPFjkUaikUOERGVmjt37iAhIQGOjo7Yu3cvateuLXYk0mAscoiIqEQJgqCcSDx16lQYGBjA19cXenp6IicjTceJx0REVGJ+//13uLu7IyUlBcCbo6bGjBnDAodKBYscIiIqdllZWfjiiy/QtWtX/PXXX1i6dKnYkagc4nAVEREVq8jISAwYMABBQUEAgMmTJ2P27Nkip6LySG17cvz9/eHq6gpjY2NUqlQJPXr0wL1798SORURUrh08eBBOTk4ICgqCmZkZfvvtN6xcuRIymUzsaFQOqW2Rc/78eYwfPx5Xr17FqVOnkJ2dDU9PT6SmpoodjYioXNqwYQN69uyJ169fw83NDSEhIejRo4fYsagckwiCIIgdojjEx8ejUqVKOH/+PFq3bl2gxyQlJcHU1BSJiYk80yYR0Ud69uwZnJyc4O3tje+++w46OjpiRyINVdDvb42Zk5OYmAgAqFix4juXyczMRGZmpvJ2UlJSieciItJkN27cgLOzMwDAysoKd+7cQYUKFURORfSG2g5X/ZdCocCUKVPQsmXL91611t/fH6ampso/GxubUkxJRKQ5MjIyMG7cOLi4uGDfvn3KdhY4VJZoRJEzfvx4/PPPP/jll1/eu5yfnx8SExOVf9HR0aWUkIhIc9y/fx/NmjXD+vXrlbeJyiK1H66aMGECfv/9d1y4cAHW1tbvXVYmk3GGPxHRR9i9ezdGjx6NlJQUWFpaYseOHfDy8hI7FlG+1LYnRxAETJgwAb/99hvOnDmD6tWrix2JiEhjpaWlYdSoURg8eDBSUlLQpk0bhIaGssChMk1ti5zx48dj586d2L17N4yNjfHs2TM8e/YM6enpYkcjItI4ly9fxqZNmyCRSDBnzhycPn0aVatWFTsW0Xup7SHkuRd7e9vWrVvh6+tboHXwEHIiooJbtGgRmjVrhnbt2okdhcq5gn5/q22RUxxY5BAR5S81NRUzZ87EjBkzYGtrK3YcIhXl7jw5RERUPG7duoV+/frh7t27uHXrFs6dO/fO3nOiskxt5+QQEVHxEgQBmzZtQtOmTXH37l1UrVoVCxYsYIFDaos9OUREhOTkZIwZMwa7d+8GAHTs2BHbt2+HpaWlyMmIio5FDhFROffo0SN07NgRDx48gFQqxaJFizB9+nRoabGzn9QbixwionKuSpUq0NPTg7W1NX755Re0bNlS7EhExYJFDhFROZSUlARDQ0NIpVLo6+vj4MGDMDU1hbm5udjRiIoN+yKJiMqZ69evw8nJCf7+/so2BwcHFjikcVjkEBGVE4IgYPXq1WjRogUePXqErVu38izxpNFY5BARlQOvXr1C7969MXnyZGRnZ6NHjx64fv069PX1xY5GVGJY5BARabigoCA4OTnht99+g66uLlavXo1ff/0VFSpUEDsaUYnixGMiIg326tUrdOjQAcnJyXBwcMC+ffvg7OwsdiyiUsEih4hIg1WoUAFLlizBmTNn8PPPP8PU1FTsSESlhhfo5AU6iUjDXL58GTKZDC4uLgDeTDgGwMszkMYo6Pc35+QQEWkIhUKB77//Hm3atEHfvn3x+vVrAG+KGxY4VB5xuIqISAPEx8dj6NChOH78OACgRYsWkEqlIqciEheLHCIiNXf+/HkMGjQIsbGx0NPTw9q1azF8+HD23lC5x+EqIiI1pVAo8O2336Jt27aIjY1F3bp1ERwcjBEjRrDAIQKLHCIitRYUFASFQgEfHx9cv34dDRo0EDsSUZnB4SoiIjUjCAIkEgm0tLSwbds2nDhxAoMGDRI7FlGZw54cIiI1IZfLMXfuXAwbNkx5WLi5uTkLHKJ3YE8OEZEaiI2NxaBBg3D+/HkAwMiRI+Hu7i5yKqKyjT05RERl3IkTJ+Do6Ijz58/DyMgIu3btYoFDVAAscoiIyqicnBz4+fmhY8eOiI+PR+PGjXHjxg0OTxEVEIeriIjKqAEDBuDAgQMAgLFjx2L58uXQ09MTORWR+mBPDhFRGTVmzBiYmZlh7969WLduHQscokJiTw4RURmRnZ2Nf/75B05OTgCA9u3bIzIyklcOJyoi9uQQEZUBkZGRaNWqFTw8PPDw4UNlOwscoqJjkUNEJLKDBw/CyckJQUFB0NLSQmRkpNiRiDQCixwiIpFkZmZiypQp6NmzJ16/fo2mTZsiJCQE7dq1EzsakUZgkUNEJIJHjx6hZcuWWLVqFQDgiy++wMWLF2Fvby9uMCINwonHREQi2LhxI27cuIGKFSsiICAAXbt2FTsSkcZhkUNEJIIFCxYgKSkJfn5+sLGxETsOkUbicBURUSl48OABxowZg5ycHACArq4u1q1bxwKHqASxJ4eIqITt2bMHn3/+OVJSUlCtWjV88803YkciKhc+qsjJzs7Gs2fPkJaWBktLS1SsWLG4chERqb309HRMmjQJmzZtAgC0bt0aw4cPFzkVUflR6OGq5ORkrF+/Hm3atIGJiQns7e3xySefwNLSEnZ2dhg1ahSCg4NLIisRkdr4999/0bRpU2zatAkSiQTffPMN/vzzT1SrVk3saETlRqGKnOXLl8Pe3h5bt25F+/btcfDgQYSGhuL+/fu4cuUK5s6di5ycHHh6eqJjx4548OBBSeUmIiqzDh8+DBcXF/zzzz+oXLkyTp48iQULFkBbmzMEiEpTod5xwcHBuHDhAurWrYsjR46gRYsWMDY2Vt7ftGlTDB8+HD/99BO2bt2KixcvolatWsUemoioLMv93Gvbti127doFKysrkRMRlU8SQRCEojxQX18ft2/fhoODQ3FnKjVJSUkwNTVFYmIiTExMxI5DRGrs1atXqFChgvJ2WFgYGjRoAKlUKmIqIs1U0O/vIh9C7urqioiIiKI+nIhIIwiCgM2bN8POzg4XL15Utjdu3JgFDpHIilzkTJw4EbNnz0Z0dHRx5iEiUhvJyckYMmQIRo4cieTkZGzZskXsSET0H0WeBde/f38AQP369dGtWzd4eHjAyckJDRs2hK6ubrEFJCIqi8LCwtCvXz/cv38fUqkUCxcuxIwZM8SOVWiCICA+LR5p2Wl4mvwUKVkpyFHkIFuR/ea/8mykZachMTMRSZlJyMzJhFyQQ66QQyEo8q4PeWdA5DcroiwtpzYZy1Ced810yW/Z5Z7LUcW4Sr7Ll7QiFzkREREICwtDaGgowsLC4O/vj8jISGhra6NOnTr4+++/izMnEVGZIAgCNmzYgClTpiAzMxPW1tbYs2cP3N3dSzVHjiIHrzNeIykzCa8zXuNV+iu8TH+JVxmvEJ8aj4S0BDx4+QBp2WnIyMlARk4GsuRZyFHkQC7IkaPIQWLGm8JFLshLNTuVL/M95qMK1KzIsbOzg52dHbp166ZsS05ORmhoKAscItJYJ0+exNixYwEAXbp0QUBAACwsLEpsewpBgSdJT3Av4R5OPjyJiNcRiE+LR+izUCRlJhXLNiSQQE9bD2Z6ZrA0tIS2ljZ0tHTe/FeqA31tfZjqmcJE1wR62nqQakkhlUgh1cp/zpEEkrxtknzaytByzFhyGS0NLPNdrjQU+egqTcCjq4iosARBgLe3N5ycnDBt2jRoaRXPJQAFQUBCWgJOPTqF67HX8fDVQ/wT9w8iX0fmOyyUy1DHEKZ6pqigVwEV9Suign4FWOhbwNzAHHamdjA3MIdMKoO+jj50tHSgI9WBVCKFtpY2jGXGMNMzQwW9CtDX0S+W50FUGgr6/V2onpyoqCjY2toWePmYmBie3ZOI1JogCNiyZQt69+4NMzMzSCQS7Ny5M99ftgURnxqPi1EXcfTBUYS/DEdUYhSepTxDek76Ox+jraUNO1M7NLNuBrdqbqhkWAnVTKrBrZobdKQ6RX1qRBqvUEWOq6srevTogZEjR8LV1TXfZRITE7Fv3z6sWrUKn3/+OSZNmlQsQYmIStvr168xYsQI/Prrrzh+/Dj27dsHiURSoAInMycTD189RNCTIFx5cgVPU57idtxtRLx+/6k3bE1t0bV2V9SzrIfa5rVRz7IeKhlWgrYWz5ZMVFiFetfcuXMHixYtQocOHaCnpwdnZ2dUrVoVenp6ePXqFe7cuYPbt2+jSZMmWLJkCTp37lxSuYmIStS1a9fQv39/REZGQkdHp0ATi+UKOf6K/guH7h3Czzd/fuecmTrmdeBo5YiutbvC3sweVYyrKIed9LT1ivupEJVbRZqTk56ejj/++AOXLl3C48ePkZ6eDgsLCzg5OcHLywsNGjQoiazFjnNyiOhtgiBgxYoVmDlzJnJycuDg4IC9e/fCxcXlncvvurULgXcC8WfEn0jJSlHeZ6hjiMZWjdHatjUcKjjA3swertVcYaZnVkrPhkgzFfT7mxOPWeQQ0f97+fIlfH19ceTIEQBAnz59sGnTJpiamuZZVhAEhD4LxVdnvsKx8GPKdjM9M7S0aYlxruPQsWZHaEmKZ2IyEf1PiUw8JiLSZAqFAjdv3oRMJsOKFSswZswYlfk3j18/xpUnV3D1yVX8fv93PHz1EMCbicHjXMZhUMNBcLRyhExbJtZTIKL/KFSRc/ToUYwdOxbJyclwcnLC9OnT0bFjRyxYsABBQUFwd3fHiBEjUKlSpZLKS0RUrARBUBYyFhYWCAwMhEwmg5OTEwDg6pOrWBe8DpeiLuWZNCyTyvBZ7c8w32M+6leqX+rZiej9CjVcVa9ePXh5eaFLly44fvw41q5di65du+LYsWMYMmQIwsLC8PjxY5w9exa1a9cuydzFgsNVROVbfHw8fHx80L9/f/j4+CjbI19HYl3wOpx8eBJhz8OU7VoSLbhUdUHTqk3R2q41OtXqBCNdIzGiE5VrJTInx9DQELdv34a9vT0AYNOmTRg9ejSWL1+OyZMnAwCmTJmCmJgY7N+//+OeQSlgkUNUfl24cAEDBw5EbGwszM3N8fjxYxgYGOCHKz/A708/5ChyALwZihrYYCC8G3nD0coRlQzZU00ktoJ+fxdqRpy9vT2uXbumvD148GAIgoCWLVsq28aNG4dLly4VITIRUcmTy+VYuHAhPv30U8TGxqJu3bo4e/YsHqY8RJfdXTD91HTkKHLQtFpT7Oq1CzHTYrC953Z41vBkgUOkZgo1J2f69OkYMWIE7t69i06dOqFx48a4dOkS6tatq1wmLS0NqampxR6UiOhjPX/+HN7e3jh9+jQAoO/AvvCa5IUFdxcg8NdAAIBUIsXi9osxtflUHhlFpOYKfQj5gQMHsGLFCly9ehVSqRR169ZFkyZN0KRJE3zyySdYsGAB9PX1ceLEiZLKrOLHH3/E0qVL8ezZMzRu3Bhr1qxB06ZNC/RYDlcRlR9JSUn45JNPEBsbCz19PdQeUht/V1W9mHD/+v2x4NMFqG1e9ucUEpVnJX6enJSUFISFhSE0NFT5d/v2bWRkZKBq1apwc3NDo0aN0KhRI/Ts2bPIT+R99u7di6FDh+Knn36Cm5sbVq5cif379+PevXsFOsKLRQ5R+SEIArwneOP4H8fx6rNXECzffPQ5WTmhbfW2yjk3RFT2iXIyQLlcjrt376oUPn///TeeP39eXJtQ4ebmBldXV6xduxbAm3Nc2NjYYOLEiZg1a9YHH88ih0izxcbGIjs7G/oW+ph5eiYCbgQAcgC6wIAGA7DAYwFqmdcSOyYRFZIoJwOUSqWoX78+6tevj8GDBxfnqvPIysrCjRs34Ofnp2zT0tJC+/btceXKlRLdNhGVfQeOHMAwn2HQNddF+pB0pAlpkEgl6FG/B0Y4jUDnWp2LfCVxIlIPanvG44SEBMjlclSuXFmlvXLlyrh7926+j8nMzERmZqbydlJS/hfPIyL19TrtNfqO64vT295MLoYugESgdvXaWNNpDTxreIqaj4hKj9oWOUXh7++P+fPnix2DiIqZIAg4Hn4cM3+diX/W/QMh6s0ovJm7GUb6jUT72u3RzqEdtLXK1UceUbmntu94CwsLSKXSPPN9nj9/Disrq3wf4+fnh2nTpilvJyUlwcbGpkRzElHJOhtxFuOPjse/f/0L/AYgHZDIJBgxdwTWz1zPwoaoHCvySSDS09ORlpamvP348WOsXLkSJ0+eLJZgH6KrqwtnZ2f8+eefyjaFQoE///wTzZs3z/cxMpkMJiYmKn9EpJ7uJdzDrNOz4LXTC//G/QvJeQmQDtRvXB/3bt3Dz34/s8AhKueK/AnQvXt39OrVC2PGjMHr16/h5uYGHR0dJCQkYPny5Rg7dmxx5szXtGnT4OPjAxcXFzRt2hQrV65Eamoqhg0bVuLbJiJxPHjxAFNOTMHRB0eVbe727lh6dCkO7DiAhQsXQibjVcCJ6COKnJs3b2LFihUAgMDAQFSuXBkhISE4cOAA5syZUypFTv/+/REfH485c+bg2bNncHR0xPHjx/NMRiYi9aYQFNh/ez9+uvETzkeehwABuAvUEepgzldz0KdeH+hKddFsaTOxoxJRGVLkIictLQ3GxsYAgJMnT6JXr17Q0tJCs2bN8Pjx42IL+CETJkzAhAkTSm17RFR60rPT8WPwj1gXvA4RryPeNOYAVa9WRezpWNyX3IfNeBvoSnXFDUpEZVKRi5yaNWvi4MGD6NmzJ06cOIGpU6cCAOLi4jjXhYiKLD41HptDNuNY+DHciL2B1Ow318Iz0zODt7U3LvxwAX+HvLkcw7Rp0+Dm5iZmXCIqw4pc5MyZMweDBg3C1KlT0a5dO+Vk35MnT8LJyanYAhKR5lMIClx4fAFbQrZg3+19yJT/73xWtqa2mNN6DvTu62Hc6HFISkpCxYoVERAQgK5du4qYmojKuo+6rMOzZ8/w9OlTNG7cGFpabw7UunbtGkxMTFSuTF5W8bIOROK6l3APu2/txva/tyPydaSy3aWqC0Y1GYWWNi1R16IuZs2chWXLlgEAWrRogT179sDW1lak1EQktlK5rIOVlVWec9IU9ArgRFQ+3X9xH5tvbsbpiNO4+fSmst1EZoIB9QdguNNwuFmrDkHVr18fADBz5kx8++230NHRKdXMRKSePvokEnfu3EFUVBSysrJU2rt16/axqyYiDZGZk4kTD09gzbU1OP3otLJdKpHCq6YXBjccjJ51e0JfR19534sXL2Bubg4A8PX1hZOTExo3blzq2YlIfRW5yHn06BF69uyJW7duQSKRIHfUK/eCd3K5vHgSEpHayczJxKWoS3ic+Bh/RvyJg3cPIi37zclDJZCgc63O6P1Jb3Su1RmVjVRP+ZCeno4pU6bgjz/+QGhoKCwsLACABQ4RFVqRi5zJkyejevXq+PPPP1G9enVcu3YNL168wBdffKEcOyei8uXBiwe4FHUJiy4uwsNXD1Xuq2xYGT6NfTDWdSzszezzffzdu3fRr18/5Y+nkydPYtCgQaWQnIg0UZGLnCtXruDMmTOwsLCAlpYWtLS04O7uDn9/f0yaNAkhISHFmZOIypjHrx/j9/u/48HLB3ic+Bh34u/g/ov7yvsrGVZCkypNUNe8LgY2HAjXqq7Knt787NixA2PHjkVqaioqVaqEXbt2oX379qXxVIhIQxW5yJHL5cqTAVpYWCA2NhZ16tSBnZ0d7t27V2wBiUhcgiAgNjkWN57eUBYyF6MuIvxleJ5lpRIpmlZrig4OHfBliy9hLDP+4PpTU1MxceJEbN26FQDQtm1b7Ny5E1WqVCn250JE5UuRi5wGDRogLCwM1atXh5ubG5YsWQJdXV1s3LgRDg4OxZmRiIpZtjwbz1KeISMnA8lZyXiR9gKZ8kxk5mQiOSsZ91/cR2JGIiITI3Ej9gaepz7Psw6pRApHK0e0rd4WdqZ2qG1eG05VnGBhYFGoLHPnzsXWrVuhpaWFuXPn4quvvoJUKi2up0pE5ViRi5yvv/4aqalvzkS6YMECfPbZZ2jVqhXMzc2xd+/eYgtIRB8mV8iRkpWCtOw0pOekIz07HQlpCbgVdwsv01/iVforvMp4hWcpzxCdFI0HLx4gW5Fd4PVLJVLUs6yHRpUboVbFWnCq4gQPew+YyD7+/FLffPMNrl69ioULF8LDw+Oj10dElOujTgb4tpcvX6JChQrvHXcvS0rqZIBH7h1BUmZSnnYB797V7/pneNdj3vfPVhqPKc7nUlqPEXufve8xcoUc8WnxSEhLQJY8CzmKHGQrspEtz0a2IhtZ8ixk5GQgIycDmTmZb/77/z0v6Tnp+b7ePkRHSwcGOgbQ19GHhYEF9LT1IJPKYKhriOpm1VHZsDIqGVaCc1VnNKrcCAY6BoXeRn5SUlKwbds2jBs3TvlZIQiC2nxuEJH4SuVkgG+rWLFica5ObU0/NR33XnBeEpU+CSTQ19GHvrY+DHQM0KBSA1ibWKOCXgVU1K8ICwML2JjaoLZ5bdia2kJLolWq+f7++2/07dsX9+/fh5aWFsaOHfsmNwscIioBhSpypk2bhm+//RaGhoaYNm3ae5ddvnz5RwVTZy1sWsDWNP9Tzr/vw1yC/O9712PetXxZfkxxPv/Sekxp7DMJJLAwsICFgQVkUhl0pDrQ0dKBjlQH2lrakEll0NPWe9Pboi1T9rrktpnqmcJEZgKZVFYmCwZBELBx40ZMnjwZmZmZsLa2RsOGDcWORUQarlBFTkhICLKzs5X//y5l8UO2NG3pvkXsCERlRlJSEj7//HPlXL0uXbogICBAeZI/IqKSUixzct4+27G64AU6iUpWSEgI+vbti4cPH0JbWxv+/v6YNm2a8oK+RERFUdDv74/6pNm8eTMaNGgAPT096OnpoUGDBti0adPHrJKINEhycjIiIiJga2uLixcv4ssvv2SBQ0SlpsgTj+fMmYPly5dj4sSJaN68OYA3Z0GeOnUqoqKisGDBgmILSUTqQ6FQKAuZ1q1bY+/evWjbti0PTCCiUlfk4SpLS0usXr0aAwcOVGnfs2cPJk6ciISEhGIJWJI4XEVUvK5du4YRI0Zg//79qFu3rthxiEhDlfhwVXZ2NlxcXPK0Ozs7Iycnp6irJSI1JAgCVqxYAXd3d/zzzz+YOXOm2JGIiIpe5AwZMgTr16/P075x40YMHjz4o0IRkfp4+fIlevTogWnTpiE7Oxt9+vTB9u3bxY5FRFT48+Tkkkgk2LRpE06ePIlmzZoBAIKCghAVFYWhQ4cWb0oiKpOuXLmC/v37Izo6GjKZDCtWrMCYMWPU7khLItJMhT5Pzn85OzsDAB4+fAjgzdXILSwscPv27WKKR0Rl1YULF9CuXTvk5OSgVq1a2LdvHxwdHcWORUSkVKgi5+zZsyWVg4jUTIsWLeDm5gZbW1ts2LABxsbGYkciIlJRrNeuIiLNdu3aNTg6OkJXVxfa2to4fvw4DA0NOTxFRGUSz8pFRB+kUCiwaNEiNG/eHLNmzVK2GxkZscAhojKLPTlE9F7Pnz/HkCFDcOrUKQBvjqb67wn/iIjKKn5KEdE7nTlzBo6Ojjh16hQMDAywdetWBAQEsMAhIrXATyoiykMul2PevHlo3749nj17hvr16yM4OBi+vr5iRyMiKjAWOUSUR0xMDFasWAFBEDBixAhcu3YN9erVEzsWEVGhcE4OEeVha2uLrVu3Ij09nWcwJyK1xSKHiJCTk4N58+ahTZs26NChAwCgV69eIqciIvo4HK4iKueePHmCtm3bYtGiRfD29kZSUpLYkYiIigWLHKJy7OjRo3B0dMTFixdhbGyM1atXw8TEROxYRETFgkUOUTmUnZ2NGTNmoEuXLnjx4gWaNGmCmzdvon///mJHIyIqNpyTQ1TOpKamokOHDrhy5QoAYOLEiVi6dClkMpnIyYiIihd7cojKGQMDA9SsWROmpqY4cOAAVq9ezQKHiDSSRBAEQewQYklKSoKpqSkSExM5D4E0WlZWFtLT02FqagoASElJQUJCAuzt7cUNRkRUBAX9/mZPDpGGi4iIgLu7O7y9vZH7m8bIyIgFDhFpPBY5RBrs119/hZOTE4KDg3H58mU8fPhQ7EhERKWGRQ6RBsrIyMDEiRPRu3dvJCYmonnz5ggNDUXNmjXFjkZEVGpY5BBpmPDwcLRo0QJr164FAMyYMQPnz5+Hra2tyMmIiEoXDyEn0iCCIKBPnz4ICwuDhYUFtm/fjk6dOokdi4hIFOzJIdIgEokEGzduRLt27RAaGsoCh4jKNRY5RGru3r17CAwMVN5u2rQpTp8+jWrVqomYiohIfCxyiNTYzp074ezsDG9vb4SFhYkdh4ioTGGRQ6SG0tLSMHz4cAwZMgSpqalo2bIlKlWqJHYsIqIyhUUOkZq5ffs2XF1dsXXrVmhpaWH+/Pk4efIkqlSpInY0IqIyhUdXEamRgIAAjBs3Dunp6ahSpQp2794NDw8PsWMREZVJ7MkhUiPR0dFIT0+Hp6cnQkNDWeAQEb0He3KIyjiFQgEtrTe/R2bPno3q1atj0KBByjYiIsofPyWJyihBELBx40a0aNEC6enpAACpVApvb28WOEREBcBPSqIyKCkpCYMGDcLo0aMRFBSEzZs3ix2JiEjtcLiKqIwJCQlBv379EB4eDm1tbXz33XcYN26c2LGIiNQOixyiMkIQBKxbtw7Tpk1DVlYWbG1t8csvv6B58+ZiRyMiUkscriIqIxYsWIAJEyYgKysL3bt3R0hICAscIqKPwCKHqIwYPnw4rKyssHLlSvz222+oWLGi2JGIiNSaWhY5kZGRGDFiBKpXrw59fX3UqFEDc+fORVZWltjRiApMEARcuHBBedvGxgbh4eGYPHkyJBKJiMmIiDSDWhY5d+/ehUKhwIYNG3D79m2sWLECP/30E2bPni12NKICefnyJXr27Ik2bdrgyJEjynZDQ0MRUxERaRa1nHjcsWNHdOzYUXnbwcEB9+7dw/r167Fs2TIRkxF92NWrV9G/f39ERUVBV1cX8fHxYkciItJIalnk5CcxMfGDcxgyMzORmZmpvJ2UlFTSsYiUFAoFfvjhB8yePRs5OTmoWbMm9u3bBycnJ7GjERFpJLUcrnpbeHg41qxZg9GjR793OX9/f5iamir/bGxsSikhlXcJCQno2rUrZsyYgZycHAwYMAA3btxggUNEVILKVJEza9YsSCSS9/7dvXtX5TExMTHo2LEj+vbti1GjRr13/X5+fkhMTFT+RUdHl+TTIVI6f/48jh49Cj09PWzcuBG7d++GiYmJ2LGIiDSaRBAEQewQueLj4/HixYv3LuPg4ABdXV0AQGxsLDw8PNCsWTMEBAQU+no+SUlJMDU1RWJiIr9wqMQtWrQIXbt2RaNGjcSOQkSk1gr6/V2mipzCiImJwaeffgpnZ2fs3LkTUqm00OtgkUMlJS4uDtOmTcOyZctgZWUldhwiIo1S0O9vtZx4HBMTAw8PD9jZ2WHZsmUqR6fwC4XEdu7cOQwaNAhPnz5FUlISDh8+LHYkIqJySS2LnFOnTiE8PBzh4eGwtrZWuU9NO6ZIA8jlcixcuBALFiyAQqFAvXr14O/vL3YsIqJyS22Hq4oDh6uouDx79gyDBw/GmTNnALy5RMOaNWtgYGAgcjIiIs2j0cNVRGVJaGgovLy8EBcXB0NDQ/z000/w9vYWOxYRUbnHIofoI9WoUQNmZmawsrLCvn37UKdOHbEjERERWOQQFUl8fDwsLCwgkUhgbGyM48ePw8rKCvr6+mJHIyKi/1emTgZIpA6OHTuGevXqYeXKlcq26tWrs8AhIipjWOQQFVB2djZmzpyJzp07IyEhAXv37oVcLhc7FhERvQOLHKICiIqKgoeHB5YsWQIAmDBhAs6fP1+kk1ASEVHp4Jwcog84cuQIfHx88OrVK5iammLz5s3o3bu32LGIiOgDWOQQvUd0dDR69+6N7OxsuLq6Yu/evahevbrYsYiIqABY5BC9h42NDb7//ntER0dj8eLFyovDEhFR2ccih+gtv/76K2rWrKm8Wvi0adNETkREREXBicdE/y8zMxMTJ05E79690a9fP6SkpIgdiYiIPgJ7cogAhIeHo3///rh58yYAoHv37pDJZCKnIiKij8Eih8q9vXv3YtSoUUhOToa5uTm2b9+Ozp07ix2LiIg+EoerqNzKzMzEmDFjMGDAACQnJ6NVq1YIDQ1lgUNEpCFY5FC5pa2tjQcPHkAikeCrr77CmTNnYG1tLXYsIiIqJhyuonJHLpdDKpVCKpVi165duHXrFjp06CB2LCIiKmYscqjcSEtLw4QJEyCTybB+/XoAgJWVFaysrERORkREJYFFDpULd+7cQd++fXHnzh1oaWlh4sSJqFevntixiIioBHFODmm8gIAAuLi44M6dO7CyssKpU6dY4BARlQMsckhjpaSkwMfHB8OGDUN6ejo6dOiA0NBQtG3bVuxoRERUCjhcRRpJEAR07NgRly9fhpaWFhYsWAA/Pz9oabGuJyIqL/iJTxpJIpFgxowZqFatGs6ePYuvvvqKBQ4RUTkjEQRBEDuEWJKSkmBqaorExESYmJiIHYc+UlJSEu7duwdXV1dlW1paGgwMDERMRURExa2g39/8aUsaISQkBM7OzujYsSOio6OV7SxwiIjKLxY5pNYEQcC6devQrFkzhIeHw8jICAkJCWLHIiKiMoBFDqmtxMRE9OvXD+PHj0dWVha6deuGkJAQODk5iR2NiIjKABY5pJaCg4Ph5OSEwMBA6OjoYMWKFTh48CAqVqwodjQiIiojeAg5qaWtW7ciIiIC9vb22Ldvn8pkYyIiIoBFDqmpH374AYaGhvjqq69gZmYmdhwiIiqDOFxFauHq1asYPnw45HI5AEBfXx9Lly5lgUNERO/EIofKNIVCgaVLl6JVq1bYunUrfvzxR7EjERGRmuBwFZVZCQkJ8PX1xR9//AEA6N+/P3x9fcUNRUREaoNFDpVJly5dwsCBA/HkyRPIZDKsXr0ao0aNgkQiETsaERGpCRY5VOZs3rwZo0ePhlwuR506dbBv3z40atRI7FhERKRmOCeHyhxnZ2doa2vD29sb169fZ4FDRERFwp4cKhOePn2KKlWqAAAcHR0RFhaG2rVrc3iKiIiKjD05JCq5XI758+fDwcEBwcHByvY6deqwwCEioo/CIodE8/TpU3h6emLevHnIyMjAoUOHxI5EREQahMNVJIpTp07B29sbcXFxMDQ0xPr16zFkyBCxYxERkQZhTw6VqpycHHz99dfw8vJCXFwcGjZsiOvXr7PAISKiYscih0rV3r17sWjRIgiCgM8//xxBQUGoW7eu2LGIiEgDcbiKStXAgQPxxx9/oFu3bhgwYIDYcYiISIOxJ4dKVHZ2NpYuXYqUlBQAgJaWFnbv3s0Ch4iIShx7cqjEREVFYeDAgfjrr79w69YtbN++XexIRERUjrAnh0rEkSNH4OjoiL/++gsmJibo1q2b2JGIiKicYZFDxSorKwtffPEFunXrhlevXsHFxQUhISHo06eP2NGIiKic4XAVFZuoqCj07dsX165dAwBMmTIFixcvhq6ursjJiIioPGKRQ8VGR0cHkZGRMDMzQ0BAALp37y52JCIiKsdY5NBHycnJgbb2m5dRlSpV8Ntvv6FatWqws7MTORkREZV3nJNDRRYeHg43Nzfs379f2daiRQsWOEREVCawyKEi2bdvH5o0aYKbN29i1qxZyM7OFjsSERGRChY5VCjp6ekYM2YM+vfvj+TkZLi7u+P8+fPQ0dEROxoREZEKFjlUYPfu3UOzZs2wYcMGAICfnx/Onj0La2trkZMRERHlxYnHVCBPnz6Fi4sLUlJSYGlpiR07dsDLy0vsWERERO/EIocKpEqVKhg5ciRCQ0Oxa9cuVK1aVexIRERE78Uih97pzp07MDExUQ5HLVmyBFpaWpBKpSInIyIi+jC1n5OTmZkJR0dHSCQShIaGih1HYwQEBMDV1RUDBw5ETk4OgDcn+2OBQ0RE6kLti5wZM2Zw6KQYpaSkwMfHB8OGDUNaWhr09PSQkpIidiwiIqJCU+si59ixYzh58iSWLVsmdhSNcOvWLbi6umL79u3Q0tLCwoULceLECZiZmYkdjYiIqNDUdk7O8+fPMWrUKBw8eBAGBgYFekxmZiYyMzOVt5OSkkoqnloRBAGbNm3CpEmTkJGRgapVq2LPnj1o3bq12NGIiIiKTC17cgRBgK+vL8aMGQMXF5cCP87f3x+mpqbKPxsbmxJMqT6ysrKwevVqZGRkoGPHjggNDWWBQ0REaq9MFTmzZs2CRCJ579/du3exZs0aJCcnw8/Pr1Dr9/PzQ2JiovIvOjq6hJ6JepHJZNi3bx+WLFmCP/74A5aWlmJHIiIi+mgSQRAEsUPkio+Px4sXL967jIODA/r164cjR45AIpEo2+VyOaRSKQYPHoxt27YVaHtJSUkwNTVFYmIiTExMPiq7OhEEAevXr0dqaiqmT58udhwiIqJCKej3d5kqcgoqKipKZT5NbGwsvLy8EBgYCDc3twJfZqA8FjmJiYkYOXIkAgMDoaWlhZCQEDRq1EjsWERERAVW0O9vtZx4bGtrq3LbyMgIAFCjRg1eR+k9rl+/jn79+iEiIgLa2tpYvHgxGjZsKHYsIiKiEqGWRQ4VjiAIWL16NaZPn47s7GzY29tj7969aNq0qdjRiIiISoxGFDn29vZQw1G3UiEIAgYNGoRffvkFANCrVy9s3ryZ574hIiKNV6aOrqLiJ5FI0KpVK+jq6mLNmjUIDAxkgUNEROWCWk48Li6aOvFYoVDg2bNnystdCIKAhw8fombNmiInIyIi+ngF/f5mT46GefHiBbp16wZ3d3ckJiYCeNObwwKHiIjKGxY5GuTSpUtwdHTEH3/8gdjYWAQFBYkdiYiISDQscjSAQqGAv78/PDw88OTJE9SuXRtBQUHw9PQUOxoREZFoNOLoqvIsLi4OQ4YMwcmTJwEAgwcPxvr162FsbCxyMiIiInGxJ0fNzZw5EydPnoS+vj42b96MHTt2sMAhIiICe3LU3tKlSxETE4Ply5ejQYMGYschIiIqM9iTo2aePXuG5cuXK29bWFjg5MmTLHCIiIjewp4cNXL69Gl4e3vj+fPnMDc3h4+Pj9iRiIiIyiz25KiBnJwcfPPNN/D09MTz58/RoEEDXneKiIjoA9iTU8bFxMRg0KBBuHDhAgBg1KhRWLVqFfT19UVORkREVLaxyCnDTp8+jYEDByIhIQFGRkbYuHEjBg4cKHYsIiIitcAipwxTKBR48eIFHB0dsXfvXtSuXVvsSERERGqDRU4Zk5OTA23tN/8snp6eOHToEDp06AA9PT2RkxEREakXTjwuQ44cOYLatWvj0aNHyrauXbuywCEiIioCFjllQFZWFr744gt069YNERER+O6778SOREREpPY4XCWyyMhI9O/fH9euXQMATJ48GYsXLxY5FRERkfpjkSOi3377DcOHD8fr169hZmaGrVu3okePHmLHIiIi0ggsckTy66+/onfv3gAANzc3/PLLL7C3txc3FBERkQZhkSOSLl26wNXVFa1bt8Z3330HXV1dsSMRERFpFBY5pejUqVP49NNPoa2tDZlMhosXL0Imk4kdi4iISCPx6KpSkJGRgXHjxsHT0xPz5s1TtrPAISIiKjnsySlh9+/fR79+/RAWFiZ2FCIionKFRU4J2rVrF0aPHo3U1FRYWlpix44d8PLyEjsWERFRucDhqhKQlpaGkSNHwtvbG6mpqfDw8EBoaCgLHCIiolLEIqcEREVFYc+ePZBIJJgzZw5Onz6NqlWrih2LiIioXOFwVQmoW7cutmzZAgsLC7Rr107sOEREROUSi5wS0r9/f7EjEBERlWscriIiIiKNxCKHiIiINBKLHCIiItJILHKIiIhII7HIISIiIo3EIoeIiIg0EoscIiIi0kgscoiIiEgjscghIiIijcQih4iIiDQSixwiIiLSSCxyiIiISCOxyCEiIiKNxCKHiIiINJK22AHEJAgCACApKUnkJERERFRQud/bud/j71Kui5zk5GQAgI2NjchJiIiIqLCSk5Nhamr6zvslwofKIA2mUCgQGxsLY2NjSCQSseOIKikpCTY2NoiOjoaJiYnYcTQa93Xp4H4uHdzPpYP7WZUgCEhOTkbVqlWhpfXumTfluidHS0sL1tbWYscoU0xMTPgGKiXc16WD+7l0cD+XDu7n/3lfD04uTjwmIiIijcQih4iIiDQSixwCAMhkMsydOxcymUzsKBqP+7p0cD+XDu7n0sH9XDTleuIxERERaS725BAREZFGYpFDREREGolFDhEREWkkFjlERESkkVjk0HtlZmbC0dEREokEoaGhYsfRKJGRkRgxYgSqV68OfX191KhRA3PnzkVWVpbY0dTejz/+CHt7e+jp6cHNzQ3Xrl0TO5LG8ff3h6urK4yNjVGpUiX06NED9+7dEzuWxvv+++8hkUgwZcoUsaOoBRY59F4zZsxA1apVxY6hke7evQuFQoENGzbg9u3bWLFiBX766SfMnj1b7Ghqbe/evZg2bRrmzp2LmzdvonHjxvDy8kJcXJzY0TTK+fPnMX78eFy9ehWnTp1CdnY2PD09kZqaKnY0jRUcHIwNGzagUaNGYkdRGzyEnN7p2LFjmDZtGg4cOID69esjJCQEjo6OYsfSaEuXLsX69evx6NEjsaOoLTc3N7i6umLt2rUA3lyjzsbGBhMnTsSsWbNETqe54uPjUalSJZw/fx6tW7cWO47GSUlJQZMmTbBu3TosXLgQjo6OWLlypdixyjz25FC+nj9/jlGjRmHHjh0wMDAQO065kZiYiIoVK4odQ21lZWXhxo0baN++vbJNS0sL7du3x5UrV0RMpvkSExMBgK/fEjJ+/Hh06dJF5bVNH1auL9BJ+RMEAb6+vhgzZgxcXFwQGRkpdqRyITw8HGvWrMGyZcvEjqK2EhISIJfLUblyZZX2ypUr4+7duyKl0nwKhQJTpkxBy5Yt0aBBA7HjaJxffvkFN2/eRHBwsNhR1A57csqRWbNmQSKRvPfv7t27WLNmDZKTk+Hn5yd2ZLVU0P38XzExMejYsSP69u2LUaNGiZScqGjGjx+Pf/75B7/88ovYUTROdHQ0Jk+ejF27dkFPT0/sOGqHc3LKkfj4eLx48eK9yzg4OKBfv344cuQIJBKJsl0ul0MqlWLw4MHYtm1bSUdVawXdz7q6ugCA2NhYeHh4oFmzZggICICWFn97FFVWVhYMDAwQGBiIHj16KNt9fHzw+vVrHDp0SLxwGmrChAk4dOgQLly4gOrVq4sdR+McPHgQPXv2hFQqVbbJ5XJIJBJoaWkhMzNT5T5SxSKH8oiKikJSUpLydmxsLLy8vBAYGAg3NzdYW1uLmE6zxMTE4NNPP4WzszN27tzJD6ti4ObmhqZNm2LNmjUA3gyl2NraYsKECZx4XIwEQcDEiRPx22+/4dy5c6hVq5bYkTRScnIyHj9+rNI2bNgw1K1bFzNnzuTw4AdwTg7lYWtrq3LbyMgIAFCjRg0WOMUoJiYGHh4esLOzw7JlyxAfH6+8z8rKSsRk6m3atGnw8fGBi4sLmjZtipUrVyI1NRXDhg0TO5pGGT9+PHbv3o1Dhw7B2NgYz549AwCYmppCX19f5HSaw9jYOE8hY2hoCHNzcxY4BcAih0gkp06dQnh4OMLDw/MUj+xgLbr+/fsjPj4ec+bMwbNnz+Do6Ijjx4/nmYxMH2f9+vUAAA8PD5X2rVu3wtfXt/QDEeWDw1VERESkkTjDkYiIiDQSixwiIiLSSCxyiIiISCOxyCEiIiKNxCKHiIiINBKLHCIiItJILHKIiIhII7HIISIiIo3EIoeIyixBEPD555+jYsWKkEgkCA0NzbeNiCg/POMxEZVZx44dQ/fu3XHu3Dk4ODjAwsICp06dytOmrf1xV6jx8PCAo6MjVq5cWTzBiahM4LWriKjMevjwIapUqYIWLVq8t00sOTk5H11gEVHJ4XAVEYkmMzMTkyZNQqVKlaCnpwd3d3cEBwcDAHx9fTFx4kRERUVBIpHA3t4+3zYACAwMRMOGDaGvrw9zc3O0b98eqampAACFQgF/f39Ur14d+vr6aNy4MQIDA5UZfH19cf78eaxatQoSiQQSiQSRkZF5skZGRkIikWDfvn1o1aoVZDIZDh8+XOL7iIiKjj9BiEg0M2bMwIEDB7Bt2zbY2dlhyZIl8PLyQnh4OFatWoUaNWpg48aNCA4OhlQqha6ubp62p0+fYuDAgViyZAl69uyJ5ORkXLx4UXkld39/f+zcuRM//fQTatWqhQsXLsDb2xuWlpZo06YNVq1ahfv376NBgwZYsGABAMDS0jJP1rCwMADA0qVL8d1336F69er5LkdEZQeLHCISRWpqKtavX4+AgAB06tQJAPDzzz/j1KlT2Lx5M6ZPnw5jY2NIpVJYWVkpH/d2282bN5GTk4NevXrBzs4OANCwYUMAb3qKvvvuO5w+fRrNmzcHADg4OODSpUvYsGED2rRpA1NTU+jq6sLAwEBlO28LDQ2FoaEh9u/fr+xBIqKyjUUOEYni4cOHyM7ORsuWLZVtOjo6aNq0Kf79998Cr6dx48Zo164dGjZsCC8vL3h6eqJPnz6oUKECwsPDkZaWhg4dOqg8JisrC05OToXKGxYWhm7durHAIVIjLHKISK1JpVKcOnUKf/31F06ePIk1a9bgq6++QlBQEFJSUgAAf/zxB6pVq6byOJlMVqjthIaGYtasWcWWm4hKHiceE5EoatSoAV1dXVy+fFnZlp2djeDgYNSrV69Q65JIJGjZsiXmz5+PkJAQ6Orq4rfffkO9evUgk8kQFRWFmjVrqvzZ2NgoH6+rqwu5XP7O9SclJSEyMrLQvT9EJC725BCRKAwNDTF27FhMnz4dFStWhK2tLZYsWYK0tDSMGDGiwOsJCgrCn3/+CU9PT1SqVAlBQUGIj4/HJ598AmNjY3z55ZeYOnUqFAoF3N3dkZiYiMuXL8PExAQ+Pj4AAHt7ewQFBSEyMhJGRkaoWLEitLT+9xswLCwMUqlUOdeHiNQDixwiEs33338PhUKBIUOGIDk5GS4uLjhx4gQqVKhQ4HWYmJjgwoULWLlyJZKSkmBnZ4cffvhBOZn522+/haWlJfz9/fHo0SOYmZmhSZMmmD17tnIdX375JXx8fFCvXj2kp6cjIiJCZe5NWFgY6tSpAz09vWJ77kRU8njGYyIiItJInJNDREREGolFDhEREWkkFjlERESkkVjkEBERkUZikUNEREQaiUUOERERaSQWOURERKSRWOQQERGRRmKRQ0RERBqJRQ4RERFpJBY5REREpJFY5BAREZFG+j/y+UJX36dc+QAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(r_list, beta_2, \"-\", color='green')\n",
    "plt.plot(r_list, r_list, \"--\", color='black')\n",
    "plt.legend([r'$n=3$'])\n",
    "plt.xlabel('offset $r$')\n",
    "plt.ylabel(r'bias ${\\beta}(r)$')\n",
    "plt.title('Relationship between offset and bias, n = 2, Normal')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c1ac69d-f8be-4c19-b321-55fd290cdf22",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

